Slope stability of tangent bundles of smooth toric Fano varieties

We construct smooth toric Fano $n$-folds of Picard number $n+2$ whose tangent bundles are slope-stable with respect to the anticanonical polarization, for every $n\ge4$. The construction gives toric fibrations with fibre the del Pezzo surface of degree six over products of projective lines, parametrized by multisets of roots of $A_2$. Every nonempty multiset of nonzero roots with vanishing sum yields a stable tangent bundle. Among these multisets, the resulting variety is K\"ahler-Einstein if and only if the multiset is invariant under negation or under the order-three rotation of the root hexagon. We also construct stable, non-K\"ahler-Einstein examples with nonzero twist sum in every even dimension at least four. The proofs reduce slope inequalities and barycenter computations to integrals over the moment hexagon. For a smooth toric Fano variety with strictly semistable tangent bundle, we prove that polystability is equivalent to decomposition as a nontrivial product of smooth toric Fano varieties with anticanonically stable tangent bundles. Exact evaluation of Klyachko's criterion extends the stability classification to dimensions five and six, recovering the classifications of Steffens and Reynolds in dimensions three and four. Together with the product criterion, this determines polystability for all $8{,}630$ varieties in dimensions three through six, and hence the existence of Hermitian-Einstein metrics on their tangent bundles with respect to an anticanonical K\"ahler form.

==> anc/README.txt <==
Ancillary files for
"Slope stability of tangent bundles of smooth toric Fano varieties"

FILES
  stability_3d.json.gz   all   18 smooth toric Fano 3-folds
  stability_4d.json.gz   all  124 smooth toric Fano 4-folds
  stability_5d.json.gz   all  866 smooth toric Fano 5-folds
  stability_6d.json.gz   all 7622 smooth toric Fano 6-folds
  root_twist.json.gz     the root-twisted dP3-fibrations of Section 7
                         (dimensions 4-8; 7 and 8 beyond the complete census
                         in the paper)
  root_twist_classes.json.gz
                         every zero-sum class of nonzero root twists up
                         to the hexagon's dihedral symmetry (nine
                         classes, dimensions 4-8), with stability,
                         Kahler-Einstein status, and the
                         negation/rotation invariance of the multiset
                         (the table of Section 7)

Each stability file is a gzipped JSON array, one record per variety:

  id                    polyDB identifier (collection
                        Polytopes.Lattice.SmoothReflexive; data of
                        Paffenholz computed by Obro's algorithm)
  picard_rank
  rays                  primitive ray generators of the fan = vertices of
                        the smooth Fano polytope (fan convention; the polyDB
                        source stores the dual polytope -- see Section 3.2)
  degrees               anticanonical degrees deg_{-K} D_rho = normalized
                        volumes of the dual facets, aligned with 'rays'
  anticanonical_degree  (-K)^n  (= sum of 'degrees'; also n! vol of the
                        moment polytope, with both sums formed from the same
                        exact facet triangulations; Section 3.1)
  mu                    slope mu(T_X) = (-K)^n / n as [numerator, denominator]
  max_slope             max over ray-spanned proper subspaces V of
                        mu(F_V) = (sum of degrees of rays in V)/dim V,
                        as [numerator, denominator]
  witness               one subspace attaining max_slope:
                        {dim, rays_in_V (the rays lying in V), deg, slope}.
                        For unstable varieties it is the canonical first
                        Harder-Narasimhan subspace, formed as the sum of all
                        maximal-slope subspaces; for strictly semistable ones
                        it exhibits a slope equality.
  verdict               "stable" | "strictly semistable" | "unstable"
                        (Klyachko criterion, Proposition 2.1 of the paper;
                        all arithmetic exact over Z and Q)
  barycenter            exact barycenter of the moment polytope,
                        list of [numerator, denominator]
  kahler_einstein       true iff barycenter = 0 (Wang-Zhu / Mabuchi)
  polystable            (strictly semistable records only) whether T_X
                        splits equivariantly into stable equal-slope
                        summands, i.e. whether T_X admits a Hermitian-
                        Einstein metric with respect to a Kahler form
                        representing c_1(X) (Proposition 5.2)
  splitting             (polystable records only) a certifying partition of
                        ray indices (0-based into 'rays') whose spans give
                        the equivariant direct-sum decomposition

root_twist.json.gz has the same conventions for the family X(t_1..t_k) of
Definition 7.1, with 'label' encoding the twist tuple.

CONSISTENCY TALLIES (must match the paper)
  dim  total  stable  strictly-ss  unstable  polystable-among-ss  HE-total
   3     18       4         7          7            4                 8
   4    124      26        24         74           14                40
   5    866     109        82        675           52               161
   6   7622     636       366       6620          259               895
  Every Kahler-Einstein variety is stable or polystable (0 unstable KE).
  Barycenters and slopes are different functions of the same exact polytope
  data; comparison with the published low-dimensional KE lists supplies an
  independent end-to-end check.

PROVENANCE
  Generated by src/make_ancillary.py from the exact sweep outputs; the
  generator asserts every tally above against the paper's tables before
  writing. Verdicts for dimensions 3-6 computed by the exact harness
  (src/toric_stability.py, src/sweep.py, src/polystability.py); the input
  smooth-Fano conditions are rechecked by src/validate_input_data.py. The
  dimension-7/8 entries of root_twist.json.gz are independently reproduced
  by the exact rational hexagon formulas in src/prism_check.py.  The hybrid
  accelerated implementation (src/toric_fast.py) agrees with the reference
  implementation wherever both run and supplies an auxiliary cross-check.
  Validation ladder in Section 3 of the paper.


==> anc/root_twist.json <==
[{"label":"k=3 (a,b,-(a+b))        dim5 [= F.5D.0611]","verdict":"stable","kahler_einstein":true,"dim":5,"num_rays":12,"degrees":[148,156,148,156,156,148,278,278,278,278,278,278],"anticanonical_degree":2580,"mu_TX":[516,1],"max_subsheaf_slope":[506,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0],[0,1,0,0,0],[0,-1,0,0,0],[1,1,0,0,0],[-1,-1,0,0,0],[1,0,1,0,0],[0,0,-1,0,0],[0,1,0,1,0],[0,0,0,-1,0]],"deg":2024,"slope":[506,1]},"barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]]},{"label":"k=3 (0,0,0)             dim5 [product]","verdict":"strictly semistable","kahler_einstein":true,"dim":5,"num_rays":12,"degrees":[192,192,192,192,192,192,288,288,288,288,288,288],"anticanonical_degree":2880,"mu_TX":[576,1],"max_subsheaf_slope":[576,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":576,"slope":[576,1]},"barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]]},{"label":"k=4 (a,-a,b,-b)         dim6 [zero-sum]","verdict":"stable","kahler_einstein":true,"dim":6,"num_rays":14,"degrees":[1320,1320,1320,1320,1604,1604,2680,2680,2680,2680,2680,2680,2680,2680],"anticanonical_degree":29928,"mu_TX":[4988,1],"max_subsheaf_slope":[24568,5],"witness":{"dim":5,"rays_in_V":[[1,0,0,0,0,0],[-1,0,0,0,0,0],[0,1,0,0,0,0],[0,-1,0,0,0,0],[1,1,0,0,0,0],[-1,-1,0,0,0,0],[1,0,1,0,0,0],[0,0,-1,0,0,0],[-1,0,0,1,0,0],[0,0,0,-1,0,0],[0,1,0,0,1,0],[0,0,0,0,-1,0]],"deg":24568,"slope":[24568,5]},"barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1],[0,1]]},{"label":"k=4 (a,b,-(a+b),0)      dim6 [one untwisted]","verdict":"strictly semistable","kahler_einstein":true,"dim":6,"num_rays":14,"degrees":[1480,1560,1480,1560,1560,1480,2780,2780,2780,2780,2780,2780,2580,2580],"anticanonical_degree":30960,"mu_TX":[5160,1],"max_subsheaf_slope":[5160,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,0,1],[0,0,0,0,0,-1]],"deg":5160,"slope":[5160,1]},"barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1],[0,1]]},{"label":"k=4 (a,b,-(a+b),a)      dim6 [sum!=0]","verdict":"strictly semistable","kahler_einstein":false,"dim":6,"num_rays":14,"degrees":[740,2340,1850,1170,1170,1850,2580,2580,2880,2880,2880,2880,2580,2580],"anticanonical_degree":30960,"mu_TX":[5160,1],"max_subsheaf_slope":[5160,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,0,0,0],[-1,0,0,0,0,0],[0,1,0,0,0,0],[0,-1,0,0,0,0],[1,1,0,0,0,0],[-1,-1,0,0,0,0],[0,1,0,1,0,0],[0,0,0,-1,0,0],[-1,-1,0,0,1,0],[0,0,0,0,-1,0]],"deg":20640,"slope":[5160,1]},"barycenter":[[2,15],[-1,15],[-1,15],[1,30],[1,30],[-1,15]]},{"label":"k=5 (a,b,-(a+b),a,-a)   dim7 [zero-sum]","verdict":"stable","kahler_einstein":false,"dim":7,"num_rays":16,"degrees":[13320,14040,16284,17172,17172,16284,30960,30960,31128,31128,31128,31128,30960,30960,30960,30960],"anticanonical_degree":404544,"mu_TX":[57792,1],"max_subsheaf_slope":[57104,1],"witness":{"dim":6,"rays_in_V":[[1,0,0,0,0,0,0],[-1,0,0,0,0,0,0],[0,1,0,0,0,0,0],[0,-1,0,0,0,0,0],[1,1,0,0,0,0,0],[-1,-1,0,0,0,0,0],[1,0,1,0,0,0,0],[0,0,-1,0,0,0,0],[0,1,0,1,0,0,0],[0,0,0,-1,0,0,0],[-1,-1,0,0,1,0,0],[0,0,0,0,-1,0,0],[1,0,0,0,0,1,0],[0,0,0,0,0,-1,0]],"deg":342624,"slope":[57104,1]},"barycenter":[[-3,9632],[3,19264],[3,19264],[-3,38528],[-3,38528],[3,19264],[-3,19264]]},{"label":"k=6 (a,b,-(a+b))x2      dim8 [zero-sum]","verdict":"stable","kahler_einstein":true,"dim":8,"num_rays":18,"degrees":[191688,213192,191688,213192,213192,191688,418992,418992,418992,418992,418992,418992,418992,418992,418992,418992,418992,418992],"anticanonical_degree":6242544,"mu_TX":[780318,1],"max_subsheaf_slope":[772080,1],"witness":{"dim":7,"rays_in_V":[[1,0,0,0,0,0,0,0],[-1,0,0,0,0,0,0,0],[0,1,0,0,0,0,0,0],[0,-1,0,0,0,0,0,0],[1,1,0,0,0,0,0,0],[-1,-1,0,0,0,0,0,0],[1,0,1,0,0,0,0,0],[0,0,-1,0,0,0,0,0],[0,1,0,1,0,0,0,0],[0,0,0,-1,0,0,0,0],[-1,-1,0,0,1,0,0,0],[0,0,0,0,-1,0,0,0],[1,0,0,0,0,1,0,0],[0,0,0,0,0,-1,0,0],[0,1,0,0,0,0,1,0],[0,0,0,0,0,0,-1,0]],"deg":5404560,"slope":[772080,1]},"barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1],[0,1],[0,1],[0,1]]},{"label":"k=2 (a,-a)              dim4 [zero-sum]","verdict":"stable","kahler_einstein":true,"dim":4,"num_rays":10,"degrees":[18,18,22,22,22,22,36,36,36,36],"anticanonical_degree":268,"mu_TX":[67,1],"max_subsheaf_slope":[196,3],"witness":{"dim":3,"rays_in_V":[[1,0,0,0],[-1,0,0,0],[0,1,0,0],[0,-1,0,0],[1,1,0,0],[-1,-1,0,0],[1,0,1,0],[0,0,-1,0]],"deg":196,"slope":[196,3]},"barycenter":[[0,1],[0,1],[0,1],[0,1]]}]

==> anc/root_twist_classes.json <==
[{"n":4,"twists":["a","-a"],"negation_invariant":true,"rotation_invariant":false,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":268,"mu_TX":[67,1],"max_subsheaf_slope":[196,3]},{"n":5,"twists":["a","b","-(a+b)"],"negation_invariant":false,"rotation_invariant":true,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":2580,"mu_TX":[516,1],"max_subsheaf_slope":[506,1]},{"n":6,"twists":["a","a","-a","-a"],"negation_invariant":true,"rotation_invariant":false,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":30096,"mu_TX":[5016,1],"max_subsheaf_slope":[24736,5]},{"n":6,"twists":["a","b","-a","-b"],"negation_invariant":true,"rotation_invariant":false,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":29928,"mu_TX":[4988,1],"max_subsheaf_slope":[24568,5]},{"n":7,"twists":["a","a","b","-a","-(a+b)"],"negation_invariant":false,"rotation_invariant":false,"verdict":"stable","kahler_einstein":false,"anticanonical_degree":404544,"mu_TX":[57792,1],"max_subsheaf_slope":[57104,1]},{"n":8,"twists":["a","a","a","-a","-a","-a"],"negation_invariant":true,"rotation_invariant":false,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":6341472,"mu_TX":[792684,1],"max_subsheaf_slope":[5498784,7]},{"n":8,"twists":["a","a","b","-a","-a","-b"],"negation_invariant":true,"rotation_invariant":false,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":6273696,"mu_TX":[784212,1],"max_subsheaf_slope":[5435712,7]},{"n":8,"twists":["a","a","b","b","-(a+b)","-(a+b)"],"negation_invariant":false,"rotation_invariant":true,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":6242544,"mu_TX":[780318,1],"max_subsheaf_slope":[772080,1]},{"n":8,"twists":["a","b","a+b","-a","-b","-(a+b)"],"negation_invariant":true,"rotation_invariant":true,"verdict":"stable","kahler_einstein":true,"anticanonical_degree":6240528,"mu_TX":[780066,1],"max_subsheaf_slope":[771792,1]}]

==> anc/stability_3d.json <==
[{"id":"F.3D.0000","picard_rank":3,"rays":[[-1,1,2],[-1,0,0],[-1,0,1],[0,-1,0],[0,0,-1],[1,0,-1]],"degrees":[11,4,1,11,7,16],"anticanonical_degree":50,"mu":[50,3],"max_slope":[17,1],"witness":{"dim":1,"rays_in_V":[[-1,0,1],[1,0,-1]],"deg":17,"slope":[17,1]},"verdict":"unstable","barycenter":[[-12,25],[-3,40],[-33,200]],"kahler_einstein":false},{"id":"F.3D.0001","picard_rank":2,"rays":[[1,1,2],[-1,0,0],[0,0,1],[0,-1,0],[0,0,-1]],"degrees":[12,12,1,12,25],"anticanonical_degree":62,"mu":[62,3],"max_slope":[26,1],"witness":{"dim":1,"rays_in_V":[[0,0,1],[0,0,-1]],"deg":26,"slope":[26,1]},"verdict":"unstable","barycenter":[[-8,31],[-8,31],[12,31]],"kahler_einstein":false},{"id":"F.3D.0002","picard_rank":4,"rays":[[-1,1,1],[-1,0,0],[-1,0,1],[0,-1,0],[0,0,1],[0,0,-1],[1,0,0]],"degrees":[7,3,2,7,3,12,12],"anticanonical_degree":46,"mu":[46,3],"max_slope":[16,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0],[-1,0,1],[0,0,1],[0,0,-1],[1,0,0]],"deg":32,"slope":[16,1]},"verdict":"unstable","barycenter":[[-37,184],[-37,184],[37,184]],"kahler_einstein":false},{"id":"F.3D.0003","picard_rank":5,"rays":[[-1,1,1],[-1,0,0],[-1,0,1],[0,-1,0],[0,0,1],[0,0,-1],[1,0,0],[1,0,-1]],"degrees":[6,3,2,6,3,5,5,6],"anticanonical_degree":36,"mu":[12,1],"max_slope":[12,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0],[-1,0,1],[0,0,1],[0,0,-1],[1,0,0],[1,0,-1]],"deg":24,"slope":[12,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[-5,72],[5,72]],"kahler_einstein":false,"polystable":false},{"id":"F.3D.0004","picard_rank":4,"rays":[[-1,1,1],[-1,0,0],[-1,0,1],[0,-1,0],[0,0,1],[0,0,-1],[1,0,-1]],"degrees":[7,3,2,7,8,5,12],"anticanonical_degree":44,"mu":[44,3],"max_slope":[15,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0],[-1,0,1],[0,0,1],[0,0,-1],[1,0,-1]],"deg":30,"slope":[15,1]},"verdict":"unstable","barycenter":[[-53,176],[-21,176],[-1,16]],"kahler_einstein":false},{"id":"F.3D.0005","picard_rank":3,"rays":[[0,1,1],[-1,0,0],[0,0,1],[0,-1,0],[1,0,1],[0,0,-1]],"degrees":[8,8,2,8,8,18],"anticanonical_degree":52,"mu":[52,3],"max_slope":[20,1],"witness":{"dim":1,"rays_in_V":[[0,0,1],[0,0,-1]],"deg":20,"slope":[20,1]},"verdict":"unstable","barycenter":[[-2,13],[-2,13],[4,13]],"kahler_einstein":false},{"id":"F.3D.0006","picard_rank":3,"rays":[[0,-1,1],[-1,0,0],[0,-1,0],[0,0,-1],[-1,1,0],[1,0,0]],"degrees":[8,3,4,8,12,15],"anticanonical_degree":50,"mu":[50,3],"max_slope":[18,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0],[1,0,0]],"deg":18,"slope":[18,1]},"verdict":"unstable","barycenter":[[-6,25],[-8,25],[-4,25]],"kahler_einstein":false},{"id":"F.3D.0007","picard_rank":4,"rays":[[-1,1,1],[-1,0,0],[-1,0,1],[0,-1,0],[0,0,-1],[1,0,0],[1,0,-1]],"degrees":[7,3,4,7,5,8,6],"anticanonical_degree":40,"mu":[40,3],"max_slope":[13,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0],[-1,0,1],[0,0,-1],[1,0,0],[1,0,-1]],"deg":26,"slope":[13,1]},"verdict":"stable","barycenter":[[-21,160],[-1,32],[-11,160]],"kahler_einstein":false},{"id":"F.3D.0008","picard_rank":4,"rays":[[0,0,1],[-1,0,0],[0,1,1],[0,1,0],[0,-1,0],[0,0,-1],[1,0,0]],"degrees":[4,7,4,4,8,8,7],"anticanonical_degree":42,"mu":[14,1],"max_slope":[14,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0],[1,0,0]],"deg":14,"slope":[14,1]},"verdict":"strictly semistable","barycenter":[[0,1],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,3,4,5],[1,6]]},{"id":"F.3D.0009","picard_rank":5,"rays":[[0,-1,1],[-1,0,0],[0,0,1],[0,1,0],[0,-1,0],[0,1,-1],[1,0,0],[0,0,-1]],"degrees":[4,6,4,4,4,4,6,4],"anticanonical_degree":36,"mu":[12,1],"max_slope":[12,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0],[1,0,0]],"deg":12,"slope":[12,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,2,3,4,5,7],[1,6]]},{"id":"F.3D.0010","picard_rank":3,"rays":[[1,0,1],[-1,0,0],[1,1,1],[0,1,0],[0,-1,0],[0,0,-1]],"degrees":[6,11,5,4,9,11],"anticanonical_degree":46,"mu":[46,3],"max_slope":[14,1],"witness":{"dim":2,"rays_in_V":[[1,0,1],[-1,0,0],[0,0,-1]],"deg":28,"slope":[14,1]},"verdict":"stable","barycenter":[[11,184],[21,184],[11,184]],"kahler_einstein":false},{"id":"F.3D.0011","picard_rank":3,"rays":[[0,1,1],[-1,0,0],[0,0,1],[0,-1,0],[1,0,0],[0,0,-1]],"degrees":[8,8,4,8,8,12],"anticanonical_degree":48,"mu":[16,1],"max_slope":[16,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0],[1,0,0]],"deg":16,"slope":[16,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-1,12],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.3D.0012","picard_rank":3,"rays":[[0,1,1],[-1,0,0],[0,0,1],[0,-1,0],[0,0,-1],[1,0,-1]],"degrees":[8,8,6,8,6,8],"anticanonical_degree":44,"mu":[44,3],"max_slope":[14,1],"witness":{"dim":2,"rays_in_V":[[0,1,1],[0,0,1],[0,-1,0],[0,0,-1]],"deg":28,"slope":[14,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.3D.0013","picard_rank":2,"rays":[[-1,1,0],[1,0,1],[-1,0,0],[0,-1,0],[0,0,-1]],"degrees":[9,15,6,9,15],"anticanonical_degree":54,"mu":[18,1],"max_slope":[18,1],"witness":{"dim":2,"rays_in_V":[[1,0,1],[-1,0,0],[0,0,-1]],"deg":36,"slope":[18,1]},"verdict":"strictly semistable","barycenter":[[-1,4],[-1,8],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.3D.0014","picard_rank":2,"rays":[[1,1,1],[-1,0,0],[0,0,1],[0,-1,0],[0,0,-1]],"degrees":[12,12,4,12,16],"anticanonical_degree":56,"mu":[56,3],"max_slope":[20,1],"witness":{"dim":1,"rays_in_V":[[0,0,1],[0,0,-1]],"deg":20,"slope":[20,1]},"verdict":"unstable","barycenter":[[-1,14],[-1,14],[3,14]],"kahler_einstein":false},{"id":"F.3D.0015","picard_rank":3,"rays":[[0,1,0],[-1,0,0],[0,0,1],[0,-1,0],[1,0,0],[0,0,-1]],"degrees":[8,8,8,8,8,8],"anticanonical_degree":48,"mu":[16,1],"max_slope":[16,1],"witness":{"dim":1,"rays_in_V":[[0,1,0],[0,-1,0]],"deg":16,"slope":[16,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,3],[1,4],[2,5]]},{"id":"F.3D.0016","picard_rank":2,"rays":[[0,1,0],[1,0,1],[-1,0,0],[0,-1,0],[0,0,-1]],"degrees":[9,12,12,9,12],"anticanonical_degree":54,"mu":[18,1],"max_slope":[18,1],"witness":{"dim":1,"rays_in_V":[[0,1,0],[0,-1,0]],"deg":18,"slope":[18,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,3],[1,2,4]]},{"id":"F.3D.0017","picard_rank":1,"rays":[[-1,0,0],[0,-1,0],[0,0,-1],[1,1,1]],"degrees":[16,16,16,16],"anticanonical_degree":64,"mu":[64,3],"max_slope":[16,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0]],"deg":16,"slope":[16,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1]],"kahler_einstein":true}]

==> anc/stability_4d.json <==
[{"id":"F.4D.0000","picard_rank":3,"rays":[[0,-1,1,0],[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[0,0,-1,0],[0,0,1,0],[1,1,-3,1]],"degrees":[76,21,97,97,1,216,97],"anticanonical_degree":605,"mu":[605,4],"max_slope":[217,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0],[0,0,1,0]],"deg":217,"slope":[217,1]},"verdict":"unstable","barycenter":[[-692,3025],[-204,275],[-288,605],[-692,3025]],"kahler_einstein":false},{"id":"F.4D.0001","picard_rank":2,"rays":[[0,0,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,-1,0],[1,1,1,3],[0,0,0,1]],"degrees":[343,114,114,114,114,1],"anticanonical_degree":800,"mu":[200,1],"max_slope":[344,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":344,"slope":[344,1]},"verdict":"unstable","barycenter":[[-801,2000],[-801,2000],[-801,2000],[267,500]],"kahler_einstein":false},{"id":"F.4D.0002","picard_rank":4,"rays":[[0,0,-1,0],[-1,0,0,0],[0,0,0,-1],[0,0,1,0],[0,1,-1,1],[0,-1,0,0],[0,0,1,-1],[1,0,-2,1]],"degrees":[5,45,31,81,49,49,63,45],"anticanonical_degree":368,"mu":[92,1],"max_slope":[278,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0],[0,0,0,-1],[0,0,1,0],[0,1,-1,1],[0,-1,0,0],[0,0,1,-1]],"deg":278,"slope":[278,3]},"verdict":"unstable","barycenter":[[-213,920],[-37,460],[-139,460],[-13,92]],"kahler_einstein":false},{"id":"F.4D.0003","picard_rank":3,"rays":[[0,0,-1,0],[0,0,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,0,1],[0,1,1,1],[1,0,1,2]],"degrees":[116,176,55,61,5,61,55],"anticanonical_degree":529,"mu":[529,4],"max_slope":[181,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":181,"slope":[181,1]},"verdict":"unstable","barycenter":[[-1258,2645],[-140,529],[284,2645],[1116,2645]],"kahler_einstein":false},{"id":"F.4D.0004","picard_rank":4,"rays":[[-1,0,0,0],[0,0,0,1],[0,1,0,0],[0,-1,0,0],[0,0,-1,0],[0,-1,0,1],[0,0,0,-1],[1,-2,1,2]],"degrees":[71,13,158,13,71,3,158,71],"anticanonical_degree":558,"mu":[279,2],"max_slope":[345,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,1],[0,1,0,0],[0,-1,0,0],[0,-1,0,1],[0,0,0,-1]],"deg":345,"slope":[345,2]},"verdict":"unstable","barycenter":[[-644,1395],[-161,465],[-644,1395],[161,465]],"kahler_einstein":false},{"id":"F.4D.0005","picard_rank":5,"rays":[[0,-1,0,1],[0,0,-1,0],[0,1,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[0,0,0,1],[1,-2,1,2]],"degrees":[3,54,75,54,13,49,49,13,54],"anticanonical_degree":364,"mu":[91,1],"max_slope":[101,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1],[0,1,0,-1],[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[0,0,0,1]],"deg":202,"slope":[101,1]},"verdict":"unstable","barycenter":[[-20,91],[-15,91],[-20,91],[15,91]],"kahler_einstein":false},{"id":"F.4D.0006","picard_rank":4,"rays":[[-1,0,0,0],[0,0,0,1],[0,1,0,-1],[0,-1,0,0],[0,0,-1,0],[0,-1,0,1],[0,0,0,-1],[1,-2,1,2]],"degrees":[67,62,150,13,67,3,49,67],"anticanonical_degree":478,"mu":[239,2],"max_slope":[153,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,-1],[0,-1,0,1]],"deg":153,"slope":[153,1]},"verdict":"unstable","barycenter":[[-336,1195],[-537,1195],[-336,1195],[-33,1195]],"kahler_einstein":false},{"id":"F.4D.0007","picard_rank":4,"rays":[[-1,0,0,1],[-1,0,0,0],[-1,0,1,2],[-1,1,0,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[1,0,0,-1]],"degrees":[3,19,72,50,72,50,53,144],"anticanonical_degree":463,"mu":[463,4],"max_slope":[147,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1],[1,0,0,-1]],"deg":147,"slope":[147,1]},"verdict":"unstable","barycenter":[[-1368,2315],[-96,463],[-276,2315],[-408,2315]],"kahler_einstein":false},{"id":"F.4D.0008","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,1,0,1],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[1,0,1,2]],"degrees":[80,225,62,62,3,80,80],"anticanonical_degree":592,"mu":[148,1],"max_slope":[228,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":228,"slope":[228,1]},"verdict":"unstable","barycenter":[[-59,185],[-177,740],[-59,185],[177,370]],"kahler_einstein":false},{"id":"F.4D.0009","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,-1,0,0],[0,-1,1,0],[0,1,0,0],[0,0,-1,0],[1,0,-2,1]],"degrees":[76,76,13,158,171,6,76],"anticanonical_degree":576,"mu":[144,1],"max_slope":[184,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":184,"slope":[184,1]},"verdict":"unstable","barycenter":[[-157,360],[-43,120],[-157,240],[-157,360]],"kahler_einstein":false},{"id":"F.4D.0010","picard_rank":4,"rays":[[0,1,0,-1],[0,-1,0,1],[0,0,-1,0],[0,-1,0,0],[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[1,-2,1,2]],"degrees":[75,6,59,13,59,49,62,59],"anticanonical_degree":382,"mu":[191,2],"max_slope":[205,2],"witness":{"dim":2,"rays_in_V":[[0,1,0,-1],[0,-1,0,1],[0,-1,0,0],[0,0,0,-1],[0,1,0,0]],"deg":205,"slope":[205,2]},"verdict":"unstable","barycenter":[[-184,955],[-183,955],[-184,955],[93,955]],"kahler_einstein":false},{"id":"F.4D.0011","picard_rank":4,"rays":[[0,-1,0,0],[-1,0,1,0],[0,0,0,-1],[-1,0,0,1],[-1,0,0,0],[-1,1,0,2],[0,0,-1,0],[1,0,0,-1]],"degrees":[94,50,32,4,12,94,50,160],"anticanonical_degree":496,"mu":[124,1],"max_slope":[164,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1],[1,0,0,-1]],"deg":164,"slope":[164,1]},"verdict":"unstable","barycenter":[[-521,620],[1,620],[-521,1240],[-523,1240]],"kahler_einstein":false},{"id":"F.4D.0012","picard_rank":4,"rays":[[-1,0,0,0],[1,0,1,1],[0,0,-1,1],[0,0,-1,0],[0,-1,0,0],[-1,1,0,0],[0,0,0,-1],[0,0,0,1]],"degrees":[33,83,25,58,50,50,112,4],"anticanonical_degree":415,"mu":[415,4],"max_slope":[116,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":116,"slope":[116,1]},"verdict":"unstable","barycenter":[[-804,2075],[-402,2075],[-2,83],[756,2075]],"kahler_einstein":false},{"id":"F.4D.0013","picard_rank":3,"rays":[[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,0,-1,0],[-1,0,1,0],[1,1,0,2],[0,0,0,1]],"degrees":[36,98,200,62,62,98,4],"anticanonical_degree":560,"mu":[140,1],"max_slope":[204,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":204,"slope":[204,1]},"verdict":"unstable","barycenter":[[-471,700],[-23,200],[-471,1400],[79,175]],"kahler_einstein":false},{"id":"F.4D.0014","picard_rank":4,"rays":[[0,0,-1,1],[-1,1,2,0],[-1,0,1,0],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[1,0,-1,0]],"degrees":[50,88,7,88,17,21,50,112],"anticanonical_degree":433,"mu":[433,4],"max_slope":[119,1],"witness":{"dim":1,"rays_in_V":[[-1,0,1,0],[1,0,-1,0]],"deg":119,"slope":[119,1]},"verdict":"unstable","barycenter":[[-1676,2165],[26,433],[-968,2165],[-484,2165]],"kahler_einstein":false},{"id":"F.4D.0015","picard_rank":4,"rays":[[0,0,-1,0],[-1,0,0,0],[0,0,0,-1],[1,0,0,-1],[0,1,0,0],[-1,0,1,2],[-1,0,0,1],[0,-1,0,0]],"degrees":[66,24,42,96,50,66,6,50],"anticanonical_degree":400,"mu":[100,1],"max_slope":[102,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,-1],[-1,0,0,1]],"deg":102,"slope":[102,1]},"verdict":"unstable","barycenter":[[-12,25],[0,1],[-3,40],[-33,200]],"kahler_einstein":false},{"id":"F.4D.0016","picard_rank":4,"rays":[[0,0,-1,0],[-1,0,0,1],[1,0,0,-1],[0,-1,0,0],[-1,0,1,2],[1,1,0,-1],[-1,0,0,0],[0,0,0,-1]],"degrees":[60,9,48,50,60,50,29,31],"anticanonical_degree":337,"mu":[337,4],"max_slope":[79,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0],[-1,0,0,1],[1,0,0,-1],[-1,0,1,2],[-1,0,0,0],[0,0,0,-1]],"deg":237,"slope":[79,1]},"verdict":"stable","barycenter":[[-552,1685],[30,337],[-24,1685],[-252,1685]],"kahler_einstein":false},{"id":"F.4D.0017","picard_rank":3,"rays":[[0,0,0,-1],[-1,1,2,0],[-1,0,1,0],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[1,0,-1,1]],"degrees":[111,73,9,73,29,44,111],"anticanonical_degree":450,"mu":[225,2],"max_slope":[231,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1],[-1,0,1,0],[1,0,-1,1]],"deg":231,"slope":[231,2]},"verdict":"unstable","barycenter":[[-788,1125],[-28,225],[-254,1125],[89,375]],"kahler_einstein":false},{"id":"F.4D.0018","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[1,0,1,2]],"degrees":[72,150,62,62,6,72,72],"anticanonical_degree":496,"mu":[124,1],"max_slope":[156,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":156,"slope":[156,1]},"verdict":"unstable","barycenter":[[-8,31],[0,1],[-8,31],[12,31]],"kahler_einstein":false},{"id":"F.4D.0019","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,1,0,-1],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[1,0,1,2]],"degrees":[64,75,62,62,9,64,64],"anticanonical_degree":400,"mu":[100,1],"max_slope":[104,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1],[0,1,0,-1],[0,-1,0,0],[0,0,0,1]],"deg":208,"slope":[104,1]},"verdict":"unstable","barycenter":[[-21,125],[63,500],[-21,125],[63,250]],"kahler_einstein":false},{"id":"F.4D.0020","picard_rank":2,"rays":[[0,-1,0,0],[0,0,0,-1],[1,-2,1,0],[-1,0,0,0],[0,0,-1,0],[0,1,0,1]],"degrees":[9,171,81,81,81,171],"anticanonical_degree":594,"mu":[297,2],"max_slope":[351,2],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0],[0,0,0,-1],[0,1,0,1]],"deg":351,"slope":[351,2]},"verdict":"unstable","barycenter":[[-68,165],[-34,55],[-68,165],[17,55]],"kahler_einstein":false},{"id":"F.4D.0021","picard_rank":5,"rays":[[0,0,-1,0],[0,0,1,0],[0,0,0,1],[0,-1,0,0],[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[1,-1,-1,1],[0,1,0,-1]],"degrees":[18,59,25,25,41,30,30,41,36],"anticanonical_degree":305,"mu":[305,4],"max_slope":[77,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0],[0,0,1,0]],"deg":77,"slope":[77,1]},"verdict":"unstable","barycenter":[[-184,1525],[-46,1525],[-276,1525],[46,1525]],"kahler_einstein":false},{"id":"F.4D.0022","picard_rank":4,"rays":[[0,0,1,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[0,1,-1,0],[0,-1,0,0],[0,0,0,1],[1,-1,1,1]],"degrees":[55,47,30,70,72,25,23,47],"anticanonical_degree":369,"mu":[369,4],"max_slope":[93,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":93,"slope":[93,1]},"verdict":"unstable","barycenter":[[-314,1845],[-476,1845],[-4,45],[316,1845]],"kahler_einstein":false},{"id":"F.4D.0023","picard_rank":4,"rays":[[-1,-1,1,1],[0,0,-1,0],[1,0,0,0],[0,-1,0,0],[0,1,0,0],[0,0,0,-1],[-1,0,0,0],[1,1,-1,-1]],"degrees":[72,47,72,25,72,47,25,25],"anticanonical_degree":385,"mu":[385,4],"max_slope":[97,1],"witness":{"deg":291,"dim":3,"rays_in_V":[[-1,-1,1,1],[1,0,0,0],[0,-1,0,0],[0,1,0,0],[-1,0,0,0],[1,1,-1,-1]],"slope":[97,1]},"verdict":"unstable","barycenter":[[-316,1925],[-316,1925],[-474,1925],[-474,1925]],"kahler_einstein":false},{"id":"F.4D.0024","picard_rank":5,"rays":[[0,0,1,0],[1,0,0,0],[-1,0,0,0],[-1,-1,1,1],[0,0,0,-1],[0,-1,0,0],[0,1,0,0],[0,0,-1,0],[1,1,-1,-1]],"degrees":[24,47,24,47,23,24,47,47,24],"anticanonical_degree":307,"mu":[307,4],"max_slope":[71,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0],[0,0,-1,0]],"deg":71,"slope":[71,1]},"verdict":"stable","barycenter":[[-156,1535],[-156,1535],[156,1535],[-624,1535]],"kahler_einstein":false},{"id":"F.4D.0025","picard_rank":6,"rays":[[1,0,0,0],[0,0,1,0],[-1,0,0,0],[0,0,0,-1],[-1,-1,1,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,1],[1,1,-1,-1],[0,1,0,0]],"degrees":[23,23,23,23,23,23,23,23,23,23],"anticanonical_degree":230,"mu":[115,2],"max_slope":[46,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0],[-1,0,0,0]],"deg":46,"slope":[46,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.4D.0026","picard_rank":3,"rays":[[0,0,0,-1],[0,0,-1,0],[-1,0,0,0],[0,-1,0,0],[0,0,1,0],[0,1,-1,1],[1,0,0,1]],"degrees":[108,28,55,53,81,53,55],"anticanonical_degree":433,"mu":[433,4],"max_slope":[109,1],"witness":{"deg":327,"dim":3,"rays_in_V":[[0,0,0,-1],[0,0,-1,0],[-1,0,0,0],[0,0,1,0],[1,0,0,1]],"slope":[109,1]},"verdict":"unstable","barycenter":[[-266,2165],[-444,2165],[-356,2165],[532,2165]],"kahler_einstein":false},{"id":"F.4D.0027","picard_rank":4,"rays":[[1,0,1,0],[0,0,-1,0],[0,0,-1,1],[-1,0,0,0],[0,-1,0,0],[0,1,0,1],[0,0,0,-1],[0,0,1,-1]],"degrees":[45,45,28,45,45,45,45,28],"anticanonical_degree":326,"mu":[163,2],"max_slope":[236,3],"witness":{"dim":3,"rays_in_V":[[1,0,1,0],[0,0,-1,0],[0,0,-1,1],[-1,0,0,0],[0,0,0,-1],[0,0,1,-1]],"deg":236,"slope":[236,3]},"verdict":"stable","barycenter":[[-8,163],[-8,163],[16,163],[16,163]],"kahler_einstein":false},{"id":"F.4D.0028","picard_rank":4,"rays":[[-1,0,0,0],[0,0,0,1],[0,-1,0,0],[0,0,-1,0],[0,-1,0,1],[0,0,0,-1],[1,-2,1,1],[0,1,0,0]],"degrees":[69,28,7,69,7,104,69,152],"anticanonical_degree":505,"mu":[505,4],"max_slope":[159,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":159,"slope":[159,1]},"verdict":"unstable","barycenter":[[-164,505],[-978,2525],[-164,505],[504,2525]],"kahler_einstein":false},{"id":"F.4D.0029","picard_rank":5,"rays":[[0,-1,0,1],[0,0,-1,0],[0,1,0,0],[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,1,0,-1],[1,-2,1,1],[0,0,0,1]],"degrees":[7,54,61,54,7,28,61,54,28],"anticanonical_degree":354,"mu":[177,2],"max_slope":[96,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1],[0,1,0,0],[0,-1,0,0],[0,0,0,-1],[0,1,0,-1],[0,0,0,1]],"deg":192,"slope":[96,1]},"verdict":"unstable","barycenter":[[-10,59],[-15,59],[-10,59],[0,1]],"kahler_einstein":false},{"id":"F.4D.0030","picard_rank":4,"rays":[[-1,0,0,1],[0,-1,0,0],[-1,0,0,0],[0,-1,1,1],[-1,1,0,1],[0,0,-1,0],[0,0,0,-1],[1,0,0,-1]],"degrees":[7,19,21,70,89,70,49,117],"anticanonical_degree":442,"mu":[221,2],"max_slope":[124,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1],[1,0,0,-1]],"deg":124,"slope":[124,1]},"verdict":"unstable","barycenter":[[-122,221],[-101,221],[-138,1105],[-229,1105]],"kahler_einstein":false},{"id":"F.4D.0031","picard_rank":4,"rays":[[0,1,-1,0],[0,0,1,0],[1,-1,-1,1],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[0,1,0,0]],"degrees":[28,98,63,26,63,7,63,61],"anticanonical_degree":409,"mu":[409,4],"max_slope":[110,1],"witness":{"dim":2,"rays_in_V":[[0,1,-1,0],[0,0,1,0],[0,-1,0,0],[0,0,-1,0],[0,1,0,0]],"deg":220,"slope":[110,1]},"verdict":"unstable","barycenter":[[-62,409],[-282,2045],[-648,2045],[-62,409]],"kahler_einstein":false},{"id":"F.4D.0032","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,1,0,1],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[1,-1,1,1]],"degrees":[78,189,104,26,7,78,78],"anticanonical_degree":560,"mu":[140,1],"max_slope":[196,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":196,"slope":[196,1]},"verdict":"unstable","barycenter":[[-83,280],[-657,1400],[-83,280],[21,50]],"kahler_einstein":false},{"id":"F.4D.0033","picard_rank":4,"rays":[[-1,0,0,1],[-1,0,0,0],[0,-1,1,1],[0,0,0,-1],[0,-1,0,0],[0,0,-1,0],[-1,1,0,0],[1,0,0,0]],"degrees":[23,12,51,74,23,51,74,109],"anticanonical_degree":417,"mu":[417,4],"max_slope":[121,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":121,"slope":[121,1]},"verdict":"unstable","barycenter":[[-644,2085],[-160,417],[-478,2085],[52,695]],"kahler_einstein":false},{"id":"F.4D.0034","picard_rank":5,"rays":[[-1,0,0,0],[0,0,0,-1],[0,0,-1,0],[-1,1,1,1],[0,-1,0,0],[1,0,-1,0],[-1,0,1,0],[-1,0,0,1],[1,0,0,0]],"degrees":[12,61,25,43,43,41,23,18,55],"anticanonical_degree":321,"mu":[321,4],"max_slope":[235,3],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0],[0,0,0,-1],[0,0,-1,0],[1,0,-1,0],[-1,0,1,0],[-1,0,0,1],[1,0,0,0]],"deg":235,"slope":[235,3]},"verdict":"stable","barycenter":[[-314,1605],[-62,535],[-166,1605],[224,1605]],"kahler_einstein":false},{"id":"F.4D.0035","picard_rank":5,"rays":[[0,0,-1,1],[0,0,-1,0],[1,-1,1,0],[-1,1,0,0],[0,1,0,0],[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,0,0,1]],"degrees":[27,33,60,33,46,27,19,46,19],"anticanonical_degree":310,"mu":[155,2],"max_slope":[218,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,1],[0,0,-1,0],[1,-1,1,0],[-1,1,0,0],[0,0,0,-1],[0,0,0,1]],"deg":218,"slope":[218,3]},"verdict":"stable","barycenter":[[-28,155],[-19,155],[-9,155],[19,155]],"kahler_einstein":false},{"id":"F.4D.0036","picard_rank":4,"rays":[[-1,1,0,0],[0,0,0,-1],[1,0,0,1],[0,0,-1,0],[-1,0,0,0],[0,-1,0,0],[0,1,1,0],[1,0,1,1]],"degrees":[27,65,38,53,38,53,26,27],"anticanonical_degree":327,"mu":[327,4],"max_slope":[221,3],"witness":{"dim":3,"rays_in_V":[[-1,1,0,0],[0,0,0,-1],[1,0,0,1],[-1,0,0,0],[0,-1,0,0]],"deg":221,"slope":[221,3]},"verdict":"stable","barycenter":[[-36,545],[38,327],[38,327],[72,545]],"kahler_einstein":false},{"id":"F.4D.0037","picard_rank":5,"rays":[[0,1,-1,1],[0,0,-1,0],[1,-1,1,0],[0,1,0,1],[0,0,0,-1],[-1,0,0,0],[-1,1,0,0],[0,-1,0,0],[1,-1,1,-1]],"degrees":[31,26,26,26,26,31,26,26,31],"anticanonical_degree":249,"mu":[249,4],"max_slope":[145,3],"witness":{"dim":3,"rays_in_V":[[0,1,-1,1],[0,0,-1,0],[0,1,0,1],[-1,0,0,0],[1,-1,1,-1]],"deg":145,"slope":[145,3]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.4D.0038","picard_rank":4,"rays":[[-1,1,0,0],[0,0,0,-1],[1,-1,-1,1],[0,0,-1,0],[-1,0,0,0],[0,-1,0,0],[0,1,1,0],[1,-1,0,1]],"degrees":[31,65,34,31,34,31,65,31],"anticanonical_degree":322,"mu":[161,2],"max_slope":[66,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1],[1,-1,-1,1],[-1,0,0,0],[0,1,1,0]],"deg":198,"slope":[66,1]},"verdict":"stable","barycenter":[[-124,805],[-62,805],[-62,805],[124,805]],"kahler_einstein":false},{"id":"F.4D.0039","picard_rank":4,"rays":[[-1,0,0,0],[0,0,0,-1],[0,0,-1,0],[0,-1,1,1],[-1,0,0,1],[0,-1,0,0],[0,1,0,-1],[1,0,0,0]],"degrees":[20,30,49,49,53,23,72,73],"anticanonical_degree":369,"mu":[369,4],"max_slope":[93,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":93,"slope":[93,1]},"verdict":"unstable","barycenter":[[-356,1845],[-218,615],[-52,615],[-38,205]],"kahler_einstein":false},{"id":"F.4D.0040","picard_rank":4,"rays":[[0,0,0,-1],[0,-1,0,0],[-1,1,0,0],[-1,0,0,0],[0,0,-1,0],[0,1,0,0],[1,-1,1,1],[0,0,0,1]],"degrees":[85,26,36,30,66,56,66,19],"anticanonical_degree":384,"mu":[96,1],"max_slope":[104,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":104,"slope":[104,1]},"verdict":"unstable","barycenter":[[-59,192],[-7,64],[-1,64],[11,48]],"kahler_einstein":false},{"id":"F.4D.0041","picard_rank":3,"rays":[[0,-1,0,0],[-1,0,0,0],[1,0,-1,1],[0,0,0,-1],[0,0,-1,0],[-1,0,1,0],[1,1,0,1]],"degrees":[73,41,31,104,32,63,73],"anticanonical_degree":417,"mu":[417,4],"max_slope":[104,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1]],"deg":104,"slope":[104,1]},"verdict":"stable","barycenter":[[-508,2085],[4,2085],[-122,417],[100,417]],"kahler_einstein":false},{"id":"F.4D.0042","picard_rank":3,"rays":[[0,0,-1,0],[-1,0,0,0],[-1,1,0,1],[0,-1,0,0],[0,0,1,1],[0,0,0,-1],[1,0,0,-1]],"degrees":[73,28,53,53,73,45,81],"anticanonical_degree":406,"mu":[203,2],"max_slope":[100,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0],[-1,0,0,0],[0,0,1,1],[0,0,0,-1],[1,0,0,-1]],"deg":300,"slope":[100,1]},"verdict":"stable","barycenter":[[-304,1015],[-96,1015],[8,145],[-16,145]],"kahler_einstein":false},{"id":"F.4D.0043","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[1,-1,1,1]],"degrees":[72,98,98,26,26,72,72],"anticanonical_degree":464,"mu":[116,1],"max_slope":[124,1],"witness":{"deg":248,"dim":2,"rays_in_V":[[0,0,0,-1],[0,1,0,0],[0,-1,0,0],[0,0,0,1]],"slope":[124,1]},"verdict":"unstable","barycenter":[[-4,29],[-6,29],[-4,29],[6,29]],"kahler_einstein":false},{"id":"F.4D.0044","picard_rank":4,"rays":[[1,-1,-1,1],[0,0,1,0],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[0,1,1,0],[0,1,0,0]],"degrees":[59,37,26,59,26,59,48,37],"anticanonical_degree":351,"mu":[351,4],"max_slope":[87,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0],[0,-1,0,0],[0,0,-1,0],[0,1,1,0],[0,1,0,0]],"deg":174,"slope":[87,1]},"verdict":"stable","barycenter":[[-64,1755],[-32,585],[-32,585],[-64,1755]],"kahler_einstein":false},{"id":"F.4D.0045","picard_rank":3,"rays":[[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[0,0,-1,0],[0,1,0,1],[1,0,1,1]],"degrees":[70,63,96,37,70,26,70],"anticanonical_degree":432,"mu":[108,1],"max_slope":[111,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[0,1,0,1]],"deg":222,"slope":[111,1]},"verdict":"unstable","barycenter":[[-79,1080],[7,90],[-79,1080],[79,360]],"kahler_einstein":false},{"id":"F.4D.0046","picard_rank":2,"rays":[[0,-1,0,0],[0,0,0,-1],[1,0,1,1],[-1,0,0,0],[0,0,-1,0],[0,1,0,1]],"degrees":[63,144,81,81,81,63],"anticanonical_degree":513,"mu":[513,4],"max_slope":[144,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1]],"deg":144,"slope":[144,1]},"verdict":"unstable","barycenter":[[-28,285],[-14,95],[-28,285],[28,95]],"kahler_einstein":false},{"id":"F.4D.0047","picard_rank":5,"rays":[[1,-1,0,1],[0,0,0,1],[0,0,-1,0],[-1,0,0,0],[0,-1,1,1],[0,-1,0,0],[0,1,0,0],[0,-1,0,1],[0,0,0,-1]],"degrees":[46,14,46,46,46,14,112,6,112],"anticanonical_degree":442,"mu":[221,2],"max_slope":[129,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1],[0,-1,0,0],[0,1,0,0],[0,-1,0,1],[0,0,0,-1]],"deg":258,"slope":[129,1]},"verdict":"unstable","barycenter":[[-329,1105],[-329,1105],[-329,1105],[329,1105]],"kahler_einstein":false},{"id":"F.4D.0048","picard_rank":6,"rays":[[1,-1,0,1],[0,0,-1,0],[0,-1,0,1],[0,0,0,1],[0,-1,1,1],[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[0,1,0,-1]],"degrees":[36,36,6,14,36,36,14,38,38,54],"anticanonical_degree":308,"mu":[77,1],"max_slope":[82,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1],[0,0,0,1],[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[0,1,0,-1]],"deg":164,"slope":[82,1]},"verdict":"unstable","barycenter":[[-10,77],[-10,77],[-10,77],[10,77]],"kahler_einstein":false},{"id":"F.4D.0049","picard_rank":5,"rays":[[1,-1,0,1],[0,0,0,1],[0,0,-1,0],[-1,0,0,0],[0,1,0,-1],[0,-1,1,1],[0,-1,0,0],[0,-1,0,1],[0,0,0,-1]],"degrees":[44,52,44,44,108,44,14,6,38],"anticanonical_degree":394,"mu":[197,2],"max_slope":[114,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,-1],[0,-1,0,1]],"deg":114,"slope":[114,1]},"verdict":"unstable","barycenter":[[-176,985],[-391,985],[-176,985],[-39,985]],"kahler_einstein":false},{"id":"F.4D.0050","picard_rank":4,"rays":[[0,0,0,1],[0,0,-1,0],[-1,0,0,0],[0,0,0,-1],[0,1,0,1],[0,-1,0,0],[0,0,1,1],[1,0,0,1]],"degrees":[6,52,52,162,52,52,52,52],"anticanonical_degree":480,"mu":[120,1],"max_slope":[168,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1],[0,0,0,-1]],"deg":168,"slope":[168,1]},"verdict":"unstable","barycenter":[[-21,100],[-21,100],[-21,100],[21,50]],"kahler_einstein":false},{"id":"F.4D.0051","picard_rank":4,"rays":[[0,-1,0,0],[0,0,0,-1],[0,-1,1,0],[0,0,-1,1],[-1,0,0,0],[0,0,-1,0],[1,0,-1,0],[0,1,0,0]],"degrees":[14,50,112,50,50,12,50,126],"anticanonical_degree":464,"mu":[116,1],"max_slope":[140,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":140,"slope":[140,1]},"verdict":"unstable","barycenter":[[-313,1160],[-46,145],[-313,580],[-313,1160]],"kahler_einstein":false},{"id":"F.4D.0052","picard_rank":5,"rays":[[0,0,0,-1],[-1,0,0,0],[0,-1,0,1],[0,0,-1,0],[0,-1,1,1],[0,-1,0,0],[0,1,0,-1],[0,1,0,0],[1,-1,0,1]],"degrees":[38,40,12,40,40,14,54,52,40],"anticanonical_degree":330,"mu":[165,2],"max_slope":[85,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1],[0,-1,0,1],[0,-1,0,0],[0,1,0,-1],[0,1,0,0]],"deg":170,"slope":[85,1]},"verdict":"unstable","barycenter":[[-28,275],[-139,825],[-28,275],[29,825]],"kahler_einstein":false},{"id":"F.4D.0053","picard_rank":5,"rays":[[0,-1,0,0],[-1,0,0,1],[0,0,0,1],[-1,1,0,1],[-1,0,1,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[1,0,0,0]],"degrees":[44,9,23,44,46,9,46,76,108],"anticanonical_degree":405,"mu":[405,4],"max_slope":[117,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":117,"slope":[117,1]},"verdict":"unstable","barycenter":[[-224,675],[-514,2025],[-112,675],[356,2025]],"kahler_einstein":false},{"id":"F.4D.0054","picard_rank":6,"rays":[[0,0,0,-1],[-1,0,1,0],[-1,1,0,1],[0,-1,0,0],[-1,0,0,0],[1,0,0,-1],[0,0,-1,0],[-1,0,0,1],[0,0,0,1],[1,0,0,0]],"degrees":[23,36,36,36,9,45,36,9,23,45],"anticanonical_degree":298,"mu":[149,2],"max_slope":[77,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1],[-1,0,0,0],[1,0,0,-1],[-1,0,0,1],[0,0,0,1],[1,0,0,0]],"deg":154,"slope":[77,1]},"verdict":"unstable","barycenter":[[-30,149],[-15,149],[-15,149],[0,1]],"kahler_einstein":false},{"id":"F.4D.0055","picard_rank":5,"rays":[[-1,1,0,0],[-1,0,0,0],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[0,0,0,-1],[0,0,1,1],[1,0,1,1],[0,0,1,0]],"degrees":[46,21,46,16,92,92,9,67,16],"anticanonical_degree":405,"mu":[405,4],"max_slope":[225,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,1],[0,0,-1,0],[0,0,0,-1],[0,0,1,1],[0,0,1,0]],"deg":225,"slope":[225,2]},"verdict":"unstable","barycenter":[[-992,2025],[-496,2025],[514,2025],[514,2025]],"kahler_einstein":false},{"id":"F.4D.0056","picard_rank":6,"rays":[[0,0,1,0],[-1,1,0,0],[0,0,-1,1],[0,-1,0,0],[1,0,0,1],[-1,0,0,0],[0,0,-1,0],[0,0,0,1],[0,0,0,-1],[0,0,1,-1]],"degrees":[16,36,16,36,54,18,34,9,45,34],"anticanonical_degree":298,"mu":[149,2],"max_slope":[77,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0],[0,0,-1,1],[0,0,-1,0],[0,0,0,1],[0,0,0,-1],[0,0,1,-1]],"deg":154,"slope":[77,1]},"verdict":"unstable","barycenter":[[-44,149],[-22,149],[15,149],[30,149]],"kahler_einstein":false},{"id":"F.4D.0057","picard_rank":5,"rays":[[0,-1,0,0],[1,0,0,1],[-1,1,0,0],[-1,0,0,0],[0,0,0,1],[0,0,-1,0],[0,0,-1,1],[0,0,0,-1],[0,0,1,0]],"degrees":[44,65,44,21,9,34,16,90,50],"anticanonical_degree":373,"mu":[373,4],"max_slope":[199,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,1],[0,0,-1,0],[0,0,-1,1],[0,0,0,-1],[0,0,1,0]],"deg":199,"slope":[199,2]},"verdict":"unstable","barycenter":[[-668,1865],[-334,1865],[-94,1865],[562,1865]],"kahler_einstein":false},{"id":"F.4D.0058","picard_rank":5,"rays":[[0,0,-1,0],[0,-1,1,0],[-1,0,0,1],[0,-1,0,0],[1,-1,0,0],[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[1,0,0,0]],"degrees":[40,40,44,9,23,24,44,72,45],"anticanonical_degree":341,"mu":[341,4],"max_slope":[87,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,1],[0,-1,0,0],[1,-1,0,0],[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[1,0,0,0]],"deg":261,"slope":[87,1]},"verdict":"unstable","barycenter":[[-168,1705],[-452,1705],[-226,1705],[-84,1705]],"kahler_einstein":false},{"id":"F.4D.0059","picard_rank":4,"rays":[[1,0,0,1],[-1,0,1,0],[0,0,0,-1],[0,0,-1,0],[0,-1,0,0],[-1,0,0,0],[0,0,0,1],[0,1,0,1]],"degrees":[76,52,135,52,50,24,9,50],"anticanonical_degree":448,"mu":[112,1],"max_slope":[144,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":144,"slope":[144,1]},"verdict":"unstable","barycenter":[[-2,5],[-103,560],[-1,5],[103,280]],"kahler_einstein":false},{"id":"F.4D.0060","picard_rank":5,"rays":[[0,-1,0,0],[-1,0,1,0],[0,0,0,-1],[0,0,-1,1],[-1,0,0,0],[-1,1,1,0],[0,0,1,0],[0,0,-1,0],[1,0,0,0]],"degrees":[40,15,46,46,13,40,27,36,68],"anticanonical_degree":331,"mu":[331,4],"max_slope":[251,3],"witness":{"dim":3,"rays_in_V":[[-1,0,1,0],[0,0,0,-1],[0,0,-1,1],[-1,0,0,0],[0,0,1,0],[0,0,-1,0],[1,0,0,0]],"deg":251,"slope":[251,3]},"verdict":"unstable","barycenter":[[-384,1655],[-226,1655],[68,1655],[34,1655]],"kahler_einstein":false},{"id":"F.4D.0061","picard_rank":6,"rays":[[0,0,-1,0],[0,0,-1,1],[-1,1,1,0],[0,-1,0,0],[-1,0,0,0],[0,0,0,-1],[-1,0,1,0],[1,0,-1,0],[0,0,1,0],[1,0,0,0]],"degrees":[15,36,36,36,13,36,15,27,27,37],"anticanonical_degree":278,"mu":[139,2],"max_slope":[206,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0],[0,0,-1,1],[-1,0,0,0],[0,0,0,-1],[-1,0,1,0],[1,0,-1,0],[0,0,1,0],[1,0,0,0]],"deg":206,"slope":[206,3]},"verdict":"stable","barycenter":[[-20,139],[-5,139],[-10,139],[-5,139]],"kahler_einstein":false},{"id":"F.4D.0062","picard_rank":5,"rays":[[0,-1,0,0],[-1,0,1,0],[0,0,0,-1],[0,0,-1,1],[-1,0,0,0],[-1,1,1,0],[0,0,1,0],[0,0,-1,0],[1,0,-1,0]],"degrees":[44,15,44,44,13,44,72,15,72],"anticanonical_degree":363,"mu":[363,4],"max_slope":[187,2],"witness":{"dim":2,"rays_in_V":[[-1,0,1,0],[-1,0,0,0],[0,0,1,0],[0,0,-1,0],[1,0,-1,0]],"deg":187,"slope":[187,2]},"verdict":"unstable","barycenter":[[-776,1815],[-194,1815],[-388,1815],[-194,1815]],"kahler_einstein":false},{"id":"F.4D.0063","picard_rank":5,"rays":[[0,-1,0,0],[0,0,1,0],[0,0,0,-1],[-1,0,1,0],[-1,0,0,0],[0,1,0,1],[-1,1,1,0],[0,0,-1,0],[1,0,0,0]],"degrees":[63,20,45,15,20,45,18,53,53],"anticanonical_degree":332,"mu":[83,1],"max_slope":[242,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0],[0,0,1,0],[-1,0,1,0],[-1,0,0,0],[-1,1,1,0],[0,0,-1,0],[1,0,0,0]],"deg":242,"slope":[242,3]},"verdict":"stable","barycenter":[[-23,166],[12,83],[23,166],[-6,83]],"kahler_einstein":false},{"id":"F.4D.0064","picard_rank":5,"rays":[[0,0,-1,0],[0,-1,0,0],[-1,0,0,1],[-1,0,0,0],[0,1,0,0],[1,0,0,0],[-1,0,1,1],[0,0,0,-1],[0,0,0,1]],"degrees":[42,46,12,18,46,72,42,72,18],"anticanonical_degree":368,"mu":[92,1],"max_slope":[96,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1],[-1,0,0,0],[1,0,0,0],[0,0,0,-1],[0,0,0,1]],"deg":192,"slope":[96,1]},"verdict":"unstable","barycenter":[[-37,184],[0,1],[-37,184],[37,184]],"kahler_einstein":false},{"id":"F.4D.0065","picard_rank":6,"rays":[[0,0,0,-1],[1,0,0,0],[-1,0,0,1],[0,-1,0,0],[0,0,-1,0],[1,0,0,-1],[-1,0,1,1],[0,0,0,1],[-1,0,0,0],[0,1,0,0]],"degrees":[30,30,12,36,36,36,36,18,18,36],"anticanonical_degree":288,"mu":[72,1],"max_slope":[72,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":72,"slope":[72,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[0,1],[-5,72],[5,72]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0066","picard_rank":6,"rays":[[0,0,-1,0],[-1,0,0,1],[1,0,0,-1],[-1,0,1,1],[0,-1,0,0],[-1,0,0,0],[0,0,0,1],[0,0,0,-1],[1,1,0,-1],[1,0,0,0]],"degrees":[36,18,18,36,36,22,22,22,36,22],"anticanonical_degree":268,"mu":[67,1],"max_slope":[196,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0],[-1,0,0,1],[1,0,0,-1],[-1,0,1,1],[-1,0,0,0],[0,0,0,1],[0,0,0,-1],[1,0,0,0]],"deg":196,"slope":[196,3]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.4D.0067","picard_rank":5,"rays":[[0,0,-1,0],[0,-1,0,0],[-1,0,0,1],[-1,0,0,0],[0,1,0,0],[-1,0,1,1],[0,0,0,-1],[1,0,0,-1],[0,0,0,1]],"degrees":[42,44,12,18,44,42,30,72,48],"anticanonical_degree":352,"mu":[88,1],"max_slope":[90,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1],[-1,0,0,0],[0,0,0,-1],[1,0,0,-1],[0,0,0,1]],"deg":180,"slope":[90,1]},"verdict":"unstable","barycenter":[[-53,176],[0,1],[-21,176],[-1,16]],"kahler_einstein":false},{"id":"F.4D.0068","picard_rank":5,"rays":[[1,1,0,-1],[0,0,0,1],[0,0,-1,0],[0,-1,0,0],[1,0,0,-1],[-1,0,1,1],[-1,0,0,0],[-1,0,0,1],[0,0,0,-1]],"degrees":[44,44,40,44,36,40,22,18,22],"anticanonical_degree":310,"mu":[155,2],"max_slope":[230,3],"witness":{"dim":3,"rays_in_V":[[1,1,0,-1],[0,0,0,1],[0,-1,0,0],[1,0,0,-1],[-1,0,0,0],[-1,0,0,1],[0,0,0,-1]],"deg":230,"slope":[230,3]},"verdict":"stable","barycenter":[[-139,775],[34,775],[-34,775],[-71,775]],"kahler_einstein":false},{"id":"F.4D.0069","picard_rank":4,"rays":[[0,0,0,-1],[1,0,0,1],[-1,0,1,0],[-1,0,0,0],[-1,1,1,0],[0,-1,0,0],[0,0,-1,0],[0,0,1,0]],"degrees":[88,88,15,27,46,46,81,20],"anticanonical_degree":411,"mu":[411,4],"max_slope":[319,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1],[1,0,0,1],[-1,0,1,0],[-1,0,0,0],[0,0,-1,0],[0,0,1,0]],"deg":319,"slope":[319,3]},"verdict":"unstable","barycenter":[[-608,2055],[-172,685],[424,2055],[304,2055]],"kahler_einstein":false},{"id":"F.4D.0070","picard_rank":4,"rays":[[0,0,0,-1],[1,0,-1,1],[-1,0,1,0],[-1,0,0,0],[-1,1,1,0],[0,-1,0,0],[0,0,-1,0],[0,0,1,0]],"degrees":[86,86,18,22,46,46,32,54],"anticanonical_degree":390,"mu":[195,2],"max_slope":[298,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1],[1,0,-1,1],[-1,0,1,0],[-1,0,0,0],[0,0,-1,0],[0,0,1,0]],"deg":298,"slope":[298,3]},"verdict":"unstable","barycenter":[[-409,975],[-13,75],[-71,975],[13,75]],"kahler_einstein":false},{"id":"F.4D.0071","picard_rank":4,"rays":[[0,0,1,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[1,0,0,1],[0,0,0,1],[0,1,0,0]],"degrees":[48,48,52,108,48,48,12,52],"anticanonical_degree":416,"mu":[104,1],"max_slope":[120,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":120,"slope":[120,1]},"verdict":"unstable","barycenter":[[-2,13],[0,1],[-2,13],[4,13]],"kahler_einstein":false},{"id":"F.4D.0072","picard_rank":4,"rays":[[0,0,1,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[1,0,0,1],[0,0,0,1],[0,1,0,-1]],"degrees":[44,44,52,54,44,44,18,52],"anticanonical_degree":352,"mu":[88,1],"max_slope":[88,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0],[0,0,0,-1],[0,0,0,1],[0,1,0,-1]],"deg":176,"slope":[88,1]},"verdict":"strictly semistable","barycenter":[[-17,220],[17,220],[-17,220],[17,110]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0073","picard_rank":3,"rays":[[0,0,0,-1],[0,-1,0,0],[-1,0,0,0],[0,-1,1,0],[0,0,-1,0],[0,1,0,1],[1,-1,0,0]],"degrees":[126,18,54,54,54,126,54],"anticanonical_degree":486,"mu":[243,2],"max_slope":[135,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1],[0,-1,0,0],[0,1,0,1]],"deg":270,"slope":[135,1]},"verdict":"unstable","barycenter":[[-11,45],[-22,45],[-11,45],[11,45]],"kahler_einstein":false},{"id":"F.4D.0074","picard_rank":6,"rays":[[0,0,1,0],[0,0,0,-1],[0,0,1,1],[-1,1,0,0],[0,0,0,1],[0,0,-1,0],[-1,0,0,0],[0,1,0,0],[0,-1,0,0],[1,0,0,0]],"degrees":[21,42,21,21,21,42,21,21,42,42],"anticanonical_degree":294,"mu":[147,2],"max_slope":[147,2],"witness":{"dim":2,"rays_in_V":[[0,0,1,0],[0,0,0,-1],[0,0,1,1],[0,0,0,1],[0,0,-1,0]],"deg":147,"slope":[147,2]},"verdict":"strictly semistable","barycenter":[[-2,21],[2,21],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,4,5],[3,6,7,8,9]]},{"id":"F.4D.0075","picard_rank":7,"rays":[[0,0,1,0],[0,0,0,-1],[0,0,1,1],[1,-1,0,0],[0,0,0,1],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[-1,1,0,0],[0,1,0,0],[1,0,0,0]],"degrees":[18,36,18,21,18,21,21,36,21,21,21],"anticanonical_degree":252,"mu":[63,1],"max_slope":[63,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0],[0,0,0,-1],[0,0,1,1],[0,0,0,1],[0,0,-1,0]],"deg":126,"slope":[63,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,4,7],[3,5,6,8,9,10]]},{"id":"F.4D.0076","picard_rank":8,"rays":[[0,0,1,-1],[0,0,0,-1],[0,0,1,0],[0,0,-1,0],[0,0,0,1],[0,-1,0,0],[1,-1,0,0],[-1,0,0,0],[0,0,-1,1],[-1,1,0,0],[0,1,0,0],[1,0,0,0]],"degrees":[18,18,18,18,18,18,18,18,18,18,18,18],"anticanonical_degree":216,"mu":[54,1],"max_slope":[54,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,-1],[0,0,0,-1],[0,0,1,0],[0,0,-1,0],[0,0,0,1],[0,0,-1,1]],"deg":108,"slope":[54,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,3,4,8],[5,6,7,9,10,11]]},{"id":"F.4D.0077","picard_rank":5,"rays":[[-1,0,1,0],[0,0,0,-1],[0,-1,0,0],[0,1,1,1],[0,0,1,0],[1,0,-1,0],[0,0,1,1],[-1,0,0,0],[0,0,-1,0]],"degrees":[16,61,40,40,18,50,21,34,45],"anticanonical_degree":325,"mu":[325,4],"max_slope":[245,3],"witness":{"dim":3,"rays_in_V":[[-1,0,1,0],[0,0,0,-1],[0,0,1,0],[1,0,-1,0],[0,0,1,1],[-1,0,0,0],[0,0,-1,0]],"deg":245,"slope":[245,3]},"verdict":"unstable","barycenter":[[-2,125],[-206,1625],[218,1625],[194,1625]],"kahler_einstein":false},{"id":"F.4D.0078","picard_rank":6,"rays":[[0,0,-1,0],[0,0,0,-1],[-1,0,0,0],[0,-1,0,0],[1,0,0,0],[0,-1,1,0],[-1,0,0,1],[0,0,0,1],[1,0,0,-1],[0,1,0,0]],"degrees":[36,24,24,18,24,36,24,24,24,54],"anticanonical_degree":288,"mu":[72,1],"max_slope":[72,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":72,"slope":[72,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-1,6],[-1,12],[0,1]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0079","picard_rank":5,"rays":[[0,0,0,1],[0,0,-1,0],[0,0,0,-1],[1,0,0,0],[-1,0,0,0],[0,1,0,1],[-1,0,1,0],[0,-1,0,0],[0,0,1,0]],"degrees":[21,48,63,48,24,42,24,42,24],"anticanonical_degree":336,"mu":[84,1],"max_slope":[84,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1],[0,0,0,-1]],"deg":84,"slope":[84,1]},"verdict":"strictly semistable","barycenter":[[-2,21],[-1,12],[2,21],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0080","picard_rank":4,"rays":[[-1,0,1,0],[0,0,0,-1],[0,-1,0,0],[1,1,0,1],[-1,0,0,0],[0,0,1,0],[0,0,-1,0],[1,0,0,1]],"degrees":[34,79,46,46,45,20,54,33],"anticanonical_degree":357,"mu":[357,4],"max_slope":[265,3],"witness":{"dim":3,"rays_in_V":[[-1,0,1,0],[0,0,0,-1],[-1,0,0,0],[0,0,1,0],[0,0,-1,0],[1,0,0,1]],"deg":265,"slope":[265,3]},"verdict":"stable","barycenter":[[8,1785],[-52,595],[244,1785],[304,1785]],"kahler_einstein":false},{"id":"F.4D.0081","picard_rank":4,"rays":[[0,0,-1,0],[0,0,0,1],[0,-1,0,0],[-1,0,0,0],[-1,1,1,0],[-1,0,1,0],[0,0,0,-1],[1,0,0,1]],"degrees":[74,16,50,18,50,24,108,92],"anticanonical_degree":432,"mu":[108,1],"max_slope":[124,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1],[0,0,0,-1]],"deg":124,"slope":[124,1]},"verdict":"unstable","barycenter":[[-473,1080],[-241,1080],[1,120],[38,135]],"kahler_einstein":false},{"id":"F.4D.0082","picard_rank":4,"rays":[[1,-1,0,0],[0,0,0,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[0,1,0,0],[0,0,1,1]],"degrees":[48,24,48,24,72,48,72,48],"anticanonical_degree":384,"mu":[96,1],"max_slope":[96,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1],[0,0,0,-1]],"deg":96,"slope":[96,1]},"verdict":"strictly semistable","barycenter":[[-1,12],[-1,6],[-1,12],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0083","picard_rank":5,"rays":[[0,0,0,-1],[-1,0,0,0],[0,1,1,0],[0,0,-1,1],[0,0,1,0],[0,-1,0,0],[0,0,-1,0],[0,1,0,0],[1,-1,0,0]],"degrees":[40,40,37,40,27,24,24,27,40],"anticanonical_degree":299,"mu":[299,4],"max_slope":[73,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1],[0,1,1,0],[0,0,-1,1],[0,0,1,0],[0,-1,0,0],[0,0,-1,0],[0,1,0,0]],"deg":219,"slope":[73,1]},"verdict":"stable","barycenter":[[-16,1495],[-32,1495],[-32,1495],[-16,1495]],"kahler_einstein":false},{"id":"F.4D.0084","picard_rank":4,"rays":[[0,1,0,0],[0,0,0,-1],[0,0,-1,0],[0,-1,0,0],[-1,0,0,0],[0,1,0,1],[0,1,1,1],[1,-1,0,0]],"degrees":[27,68,44,45,50,24,44,50],"anticanonical_degree":352,"mu":[88,1],"max_slope":[88,1],"witness":{"dim":3,"rays_in_V":[[0,1,0,0],[0,0,0,-1],[0,-1,0,0],[-1,0,0,0],[0,1,0,1],[1,-1,0,0]],"deg":264,"slope":[88,1]},"verdict":"strictly semistable","barycenter":[[17,440],[17,220],[-6,55],[31,220]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0085","picard_rank":3,"rays":[[0,0,0,-1],[0,-1,0,0],[-1,0,0,0],[0,-1,1,0],[0,0,-1,0],[0,1,0,1],[1,1,0,1]],"degrees":[99,45,54,54,54,45,54],"anticanonical_degree":405,"mu":[405,4],"max_slope":[99,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1]],"deg":99,"slope":[99,1]},"verdict":"stable","barycenter":[[-4,75],[-8,75],[-4,75],[16,75]],"kahler_einstein":false},{"id":"F.4D.0086","picard_rank":4,"rays":[[0,0,-1,0],[0,0,0,-1],[0,1,1,0],[-1,0,0,0],[0,-1,0,0],[1,-1,0,1],[1,0,0,1],[1,0,1,1]],"degrees":[73,69,53,69,31,22,27,20],"anticanonical_degree":364,"mu":[91,1],"max_slope":[86,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0],[0,0,0,-1],[-1,0,0,0],[1,0,0,1],[1,0,1,1]],"deg":258,"slope":[86,1]},"verdict":"stable","barycenter":[[9,91],[-167,910],[79,455],[9,91]],"kahler_einstein":false},{"id":"F.4D.0087","picard_rank":4,"rays":[[-1,0,0,0],[0,1,0,-1],[0,-1,0,0],[0,-1,1,1],[0,0,-1,0],[0,-1,0,1],[0,0,0,-1],[1,0,0,1]],"degrees":[68,81,23,46,46,12,45,68],"anticanonical_degree":389,"mu":[389,4],"max_slope":[99,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0],[0,1,0,-1],[0,-1,0,0],[0,-1,0,1],[0,0,0,-1],[1,0,0,1]],"deg":297,"slope":[99,1]},"verdict":"unstable","barycenter":[[76,1945],[-644,1945],[-246,1945],[-152,1945]],"kahler_einstein":false},{"id":"F.4D.0088","picard_rank":4,"rays":[[0,0,-1,0],[0,1,0,0],[0,-1,0,0],[0,-1,1,0],[0,0,-1,1],[-1,0,0,0],[1,-1,1,0],[0,0,0,-1]],"degrees":[36,99,13,36,50,50,50,50],"anticanonical_degree":384,"mu":[96,1],"max_slope":[112,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0],[0,-1,0,0]],"deg":112,"slope":[112,1]},"verdict":"unstable","barycenter":[[-71,960],[-71,240],[-71,480],[-71,960]],"kahler_einstein":false},{"id":"F.4D.0089","picard_rank":4,"rays":[[0,-1,0,0],[-1,0,0,0],[0,1,1,1],[0,0,0,-1],[0,0,-1,0],[-1,1,1,0],[-1,0,1,0],[1,0,-1,0]],"degrees":[85,25,66,66,41,19,19,63],"anticanonical_degree":384,"mu":[96,1],"max_slope":[93,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0],[-1,1,1,0],[-1,0,1,0],[1,0,-1,0]],"deg":186,"slope":[93,1]},"verdict":"stable","barycenter":[[-161,480],[193,960],[-163,960],[-1,64]],"kahler_einstein":false},{"id":"F.4D.0090","picard_rank":4,"rays":[[1,0,0,0],[0,-1,0,0],[0,0,-1,0],[0,-1,1,0],[0,0,-1,1],[-1,0,0,0],[0,1,0,0],[0,0,0,-1]],"degrees":[50,18,24,72,48,50,90,48],"anticanonical_degree":400,"mu":[100,1],"max_slope":[108,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":108,"slope":[108,1]},"verdict":"unstable","barycenter":[[0,1],[-6,25],[-8,25],[-4,25]],"kahler_einstein":false},{"id":"F.4D.0091","picard_rank":5,"rays":[[0,0,0,-1],[-1,0,0,0],[0,-1,0,1],[0,0,-1,0],[0,-1,1,1],[0,-1,0,0],[0,1,0,-1],[0,1,0,0],[1,0,0,0]],"degrees":[30,40,24,42,42,18,36,48,40],"anticanonical_degree":320,"mu":[80,1],"max_slope":[80,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":80,"slope":[80,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-21,160],[-1,32],[-11,160]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,3,4,5,6,7],[1,8]]},{"id":"F.4D.0092","picard_rank":4,"rays":[[-1,0,0,0],[0,1,0,-1],[0,-1,0,0],[0,-1,1,1],[0,0,-1,0],[0,-1,0,1],[0,0,0,-1],[1,1,0,0]],"degrees":[64,36,27,46,46,27,37,64],"anticanonical_degree":347,"mu":[347,4],"max_slope":[85,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0],[0,1,0,-1],[0,-1,0,0],[0,-1,0,1],[0,0,0,-1],[1,1,0,0]],"deg":255,"slope":[85,1]},"verdict":"stable","barycenter":[[144,1735],[-288,1735],[-36,1735],[-216,1735]],"kahler_einstein":false},{"id":"F.4D.0093","picard_rank":3,"rays":[[0,0,-1,0],[1,1,0,1],[-1,0,0,0],[0,0,0,-1],[0,-1,0,0],[0,-1,1,0],[1,0,0,1]],"degrees":[54,81,108,108,27,54,27],"anticanonical_degree":459,"mu":[459,4],"max_slope":[243,2],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0],[0,0,0,-1],[1,0,0,1]],"deg":243,"slope":[243,2]},"verdict":"unstable","barycenter":[[16,85],[-104,255],[-52,255],[16,85]],"kahler_einstein":false},{"id":"F.4D.0094","picard_rank":4,"rays":[[0,1,0,0],[0,1,0,1],[0,-1,0,0],[-1,0,0,0],[0,0,0,-1],[0,0,-1,0],[1,1,1,1],[0,0,0,1]],"degrees":[19,12,98,67,98,67,67,19],"anticanonical_degree":447,"mu":[447,4],"max_slope":[123,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0],[0,1,0,1],[0,-1,0,0],[0,0,0,-1],[0,0,0,1]],"deg":246,"slope":[123,1]},"verdict":"unstable","barycenter":[[-356,2235],[178,745],[-356,2235],[178,745]],"kahler_einstein":false},{"id":"F.4D.0095","picard_rank":5,"rays":[[0,-1,0,1],[0,0,0,1],[0,0,-1,0],[0,1,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,1,0,0],[1,0,1,1]],"degrees":[19,12,54,37,54,37,48,19,54],"anticanonical_degree":334,"mu":[167,2],"max_slope":[86,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1],[0,0,0,1],[0,1,0,-1],[0,-1,0,0],[0,0,0,-1],[0,1,0,0]],"deg":172,"slope":[86,1]},"verdict":"unstable","barycenter":[[-10,167],[15,167],[-10,167],[30,167]],"kahler_einstein":false},{"id":"F.4D.0096","picard_rank":4,"rays":[[-1,0,0,0],[0,0,0,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[0,-1,0,1],[0,1,0,0],[1,0,1,1]],"degrees":[65,12,65,37,96,19,56,65],"anticanonical_degree":415,"mu":[415,4],"max_slope":[110,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1],[0,-1,0,0],[0,0,0,-1],[0,-1,0,1],[0,1,0,0]],"deg":220,"slope":[110,1]},"verdict":"unstable","barycenter":[[-194,2075],[-114,2075],[-194,2075],[582,2075]],"kahler_einstein":false},{"id":"F.4D.0097","picard_rank":5,"rays":[[0,0,1,1],[0,0,0,-1],[0,1,0,0],[-1,0,0,0],[0,-1,0,0],[0,0,-1,0],[0,0,1,0],[0,0,0,1],[1,0,0,0]],"degrees":[24,48,42,42,42,48,24,24,42],"anticanonical_degree":336,"mu":[84,1],"max_slope":[84,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0],[0,-1,0,0]],"deg":84,"slope":[84,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,5,6,7],[2,4],[3,8]]},{"id":"F.4D.0098","picard_rank":6,"rays":[[0,0,0,-1],[0,0,0,1],[0,0,1,-1],[0,-1,0,0],[0,0,1,0],[0,0,-1,1],[0,0,-1,0],[-1,0,0,0],[1,0,0,0],[0,1,0,0]],"degrees":[24,24,24,36,24,24,24,36,36,36],"anticanonical_degree":288,"mu":[72,1],"max_slope":[72,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0],[0,1,0,0]],"deg":72,"slope":[72,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,4,5,6],[3,9],[7,8]]},{"id":"F.4D.0099","picard_rank":5,"rays":[[0,-1,1,0],[0,0,1,0],[0,0,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,-1,0],[0,1,-1,0],[1,0,0,1],[0,1,0,0]],"degrees":[27,27,54,54,27,27,27,54,27],"anticanonical_degree":324,"mu":[81,1],"max_slope":[81,1],"witness":{"dim":2,"rays_in_V":[[0,-1,1,0],[0,0,1,0],[0,-1,0,0],[0,0,-1,0],[0,1,-1,0],[0,1,0,0]],"deg":162,"slope":[81,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,4,5,6,8],[2,3,7]]},{"id":"F.4D.0100","picard_rank":4,"rays":[[0,1,0,0],[0,0,1,0],[1,-1,0,1],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[0,1,1,0]],"degrees":[48,19,61,24,61,56,61,37],"anticanonical_degree":367,"mu":[367,4],"max_slope":[92,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0],[0,0,1,0],[0,-1,0,0],[0,0,-1,0],[0,1,1,0]],"deg":184,"slope":[92,1]},"verdict":"unstable","barycenter":[[-66,1835],[-198,1835],[264,1835],[-66,1835]],"kahler_einstein":false},{"id":"F.4D.0101","picard_rank":4,"rays":[[0,1,0,0],[0,0,1,0],[0,1,1,0],[0,-1,0,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[1,0,0,1]],"degrees":[27,27,27,54,63,54,63,63],"anticanonical_degree":378,"mu":[189,2],"max_slope":[189,2],"witness":{"dim":2,"rays_in_V":[[0,1,0,0],[0,0,1,0],[0,1,1,0],[0,-1,0,0],[0,0,-1,0]],"deg":189,"slope":[189,2]},"verdict":"strictly semistable","barycenter":[[0,1],[2,21],[2,21],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5],[4,6,7]]},{"id":"F.4D.0102","picard_rank":4,"rays":[[0,0,1,0],[0,0,0,-1],[0,-1,0,0],[0,0,-1,0],[-1,0,0,0],[0,1,1,1],[0,1,0,1],[1,0,0,0]],"degrees":[24,66,66,54,46,30,36,46],"anticanonical_degree":368,"mu":[92,1],"max_slope":[92,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":92,"slope":[92,1]},"verdict":"strictly semistable","barycenter":[[0,1],[11,184],[21,184],[11,184]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5,6],[4,7]]},{"id":"F.4D.0103","picard_rank":3,"rays":[[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[0,0,-1,0],[0,0,1,0],[1,1,0,1],[1,1,1,1]],"degrees":[85,85,85,64,27,48,37],"anticanonical_degree":431,"mu":[431,4],"max_slope":[101,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[1,1,0,1]],"deg":303,"slope":[101,1]},"verdict":"stable","barycenter":[[94,2155],[94,2155],[264,2155],[94,2155]],"kahler_einstein":false},{"id":"F.4D.0104","picard_rank":3,"rays":[[0,0,-1,0],[-2,1,1,1],[-1,0,0,0],[0,0,0,-1],[1,0,0,0],[0,-1,0,0],[1,0,0,-1]],"degrees":[89,89,8,28,125,89,61],"anticanonical_degree":489,"mu":[489,4],"max_slope":[133,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":133,"slope":[133,1]},"verdict":"unstable","barycenter":[[-272,815],[-152,2445],[-152,2445],[-392,815]],"kahler_einstein":false},{"id":"F.4D.0105","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[0,1,0,1],[1,0,1,1]],"degrees":[76,144,56,12,76,56,76],"anticanonical_degree":496,"mu":[124,1],"max_slope":[156,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":156,"slope":[156,1]},"verdict":"unstable","barycenter":[[-18,155],[-27,155],[-18,155],[54,155]],"kahler_einstein":false},{"id":"F.4D.0106","picard_rank":3,"rays":[[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[0,0,-1,0],[0,0,0,1],[1,1,1,1],[1,0,1,1]],"degrees":[92,56,112,92,20,56,36],"anticanonical_degree":464,"mu":[116,1],"max_slope":[132,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":132,"slope":[132,1]},"verdict":"unstable","barycenter":[[8,145],[-27,145],[8,145],[38,145]],"kahler_einstein":false},{"id":"F.4D.0107","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[0,1,0,1],[1,1,1,1]],"degrees":[74,117,98,19,74,24,74],"anticanonical_degree":480,"mu":[120,1],"max_slope":[136,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":136,"slope":[136,1]},"verdict":"unstable","barycenter":[[-161,1200],[53,400],[-161,1200],[27,100]],"kahler_einstein":false},{"id":"F.4D.0108","picard_rank":3,"rays":[[0,0,0,-1],[-1,0,0,0],[0,1,1,0],[0,0,-1,0],[-1,1,0,0],[0,-1,0,0],[1,-1,0,1]],"degrees":[73,37,73,73,36,36,73],"anticanonical_degree":401,"mu":[401,4],"max_slope":[91,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1],[-1,1,0,0],[1,-1,0,1]],"deg":182,"slope":[91,1]},"verdict":"stable","barycenter":[[-576,2005],[-288,2005],[144,2005],[144,2005]],"kahler_einstein":false},{"id":"F.4D.0109","picard_rank":4,"rays":[[1,0,0,0],[0,0,0,1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[0,1,0,0],[0,0,1,1]],"degrees":[48,24,48,48,72,48,48,48],"anticanonical_degree":384,"mu":[96,1],"max_slope":[96,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0],[-1,0,0,0]],"deg":96,"slope":[96,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[-1,12],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0110","picard_rank":4,"rays":[[0,1,0,-1],[0,0,-1,0],[0,-1,0,0],[0,0,0,-1],[-1,0,0,0],[0,0,1,1],[0,0,0,1],[1,0,0,0]],"degrees":[48,48,48,36,44,48,36,44],"anticanonical_degree":352,"mu":[88,1],"max_slope":[88,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":88,"slope":[88,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,3,5,6],[4,7]]},{"id":"F.4D.0111","picard_rank":3,"rays":[[0,0,0,-1],[0,-1,0,0],[-1,0,0,0],[0,-1,1,0],[0,0,-1,0],[0,1,0,1],[1,0,0,0]],"degrees":[90,36,54,54,54,90,54],"anticanonical_degree":432,"mu":[108,1],"max_slope":[108,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0],[1,0,0,0]],"deg":108,"slope":[108,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-1,4],[-1,8],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0112","picard_rank":3,"rays":[[-1,0,0,0],[0,0,-1,0],[0,-1,0,0],[0,0,1,0],[0,0,0,-1],[0,1,1,0],[1,0,0,1]],"degrees":[72,81,54,27,72,54,72],"anticanonical_degree":432,"mu":[108,1],"max_slope":[108,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0],[0,0,1,0]],"deg":108,"slope":[108,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-1,12],[1,6],[0,1]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0113","picard_rank":3,"rays":[[-1,0,0,0],[0,0,-1,0],[0,-1,0,0],[0,0,1,0],[0,0,0,-1],[0,1,1,0],[1,0,-1,1]],"degrees":[68,36,56,48,68,56,68],"anticanonical_degree":400,"mu":[100,1],"max_slope":[98,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0],[0,-1,0,0],[0,0,1,0],[0,1,1,0]],"deg":196,"slope":[98,1]},"verdict":"stable","barycenter":[[-2,125],[3,125],[-6,125],[-2,125]],"kahler_einstein":false},{"id":"F.4D.0114","picard_rank":2,"rays":[[0,0,0,-1],[-1,0,0,0],[1,1,0,1],[0,-1,0,0],[0,0,-1,0],[0,-1,1,0]],"degrees":[112,112,112,48,64,64],"anticanonical_degree":512,"mu":[128,1],"max_slope":[128,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1],[-1,0,0,0],[1,1,0,1],[0,-1,0,0]],"deg":384,"slope":[128,1]},"verdict":"strictly semistable","barycenter":[[1,10],[-3,10],[-3,20],[1,10]],"kahler_einstein":false,"polystable":false},{"id":"F.4D.0115","picard_rank":2,"rays":[[0,0,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,-1,0],[1,1,1,2],[0,0,0,1]],"degrees":[216,104,104,104,104,8],"anticanonical_degree":640,"mu":[160,1],"max_slope":[224,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":224,"slope":[224,1]},"verdict":"unstable","barycenter":[[-21,100],[-21,100],[-21,100],[21,50]],"kahler_einstein":false},{"id":"F.4D.0116","picard_rank":3,"rays":[[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[0,-1,0,0],[0,0,0,1],[0,0,-1,0],[1,0,1,1]],"degrees":[72,96,56,56,24,72,72],"anticanonical_degree":448,"mu":[112,1],"max_slope":[120,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":120,"slope":[120,1]},"verdict":"unstable","barycenter":[[-1,14],[0,1],[-1,14],[3,14]],"kahler_einstein":false},{"id":"F.4D.0117","picard_rank":2,"rays":[[0,-1,0,0],[0,0,0,-1],[1,-1,1,0],[-1,0,0,0],[0,0,-1,0],[0,1,0,1]],"degrees":[36,117,81,81,81,117],"anticanonical_degree":513,"mu":[513,4],"max_slope":[135,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0],[0,0,0,-1],[0,1,0,1]],"deg":270,"slope":[135,1]},"verdict":"unstable","barycenter":[[-32,285],[-32,95],[-32,285],[16,95]],"kahler_einstein":false},{"id":"F.4D.0118","picard_rank":4,"rays":[[0,0,0,1],[0,0,-1,0],[-1,0,0,0],[0,0,0,-1],[0,1,0,0],[0,-1,0,0],[0,0,1,0],[1,0,0,0]],"degrees":[48,48,48,48,48,48,48,48],"anticanonical_degree":384,"mu":[96,1],"max_slope":[96,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1],[0,0,0,-1]],"deg":96,"slope":[96,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,3],[1,6],[2,7],[4,5]]},{"id":"F.4D.0119","picard_rank":3,"rays":[[0,-1,0,0],[1,0,0,0],[-1,0,0,0],[0,0,-1,0],[0,0,0,-1],[0,0,1,0],[0,1,0,1]],"degrees":[72,54,54,54,72,54,72],"anticanonical_degree":432,"mu":[108,1],"max_slope":[108,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0],[-1,0,0,0]],"deg":108,"slope":[108,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,4,6],[1,2],[3,5]]},{"id":"F.4D.0120","picard_rank":2,"rays":[[0,0,0,-1],[-1,0,0,0],[0,-1,0,0],[0,0,-1,0],[1,1,1,1],[0,0,0,1]],"degrees":[125,98,98,98,98,27],"anticanonical_degree":544,"mu":[136,1],"max_slope":[152,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1],[0,0,0,1]],"deg":152,"slope":[152,1]},"verdict":"unstable","barycenter":[[-81,1360],[-81,1360],[-81,1360],[81,340]],"kahler_einstein":false},{"id":"F.4D.0121","picard_rank":2,"rays":[[0,0,-1,0],[-1,0,0,0],[0,-1,0,0],[0,0,0,-1],[1,1,0,1],[0,0,1,0]],"degrees":[64,96,96,96,96,64],"anticanonical_degree":512,"mu":[128,1],"max_slope":[128,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0],[0,0,1,0]],"deg":128,"slope":[128,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,5],[1,2,3,4]]},{"id":"F.4D.0122","picard_rank":2,"rays":[[0,-1,0,0],[0,0,0,-1],[1,0,1,0],[-1,0,0,0],[0,0,-1,0],[0,1,0,1]],"degrees":[81,81,81,81,81,81],"anticanonical_degree":486,"mu":[243,2],"max_slope":[243,2],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0],[0,0,0,-1],[0,1,0,1]],"deg":243,"slope":[243,2]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,5],[2,3,4]]},{"id":"F.4D.0123","picard_rank":1,"rays":[[-1,0,0,0],[1,1,1,1],[0,-1,0,0],[0,0,-1,0],[0,0,0,-1]],"degrees":[125,125,125,125,125],"anticanonical_degree":625,"mu":[625,4],"max_slope":[125,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0]],"deg":125,"slope":[125,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true}]

==> anc/stability_5d.json <==
[{"id":"F.5D.0000","picard_rank":3,"rays":[[0,0,-1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0],[1,1,1,-4,1]],"degrees":[1157,156,1313,1313,1313,1,4096,1313],"anticanonical_degree":10662,"mu":[10662,5],"max_slope":[4097,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":4097,"slope":[4097,1]},"verdict":"unstable","barycenter":[[-7369,21324],[-7369,21324],[-5021,5331],[-2065,3554],[-7369,21324]],"kahler_einstein":false},{"id":"F.5D.0001","picard_rank":2,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,1,1,1,4]],"degrees":[1,6561,1640,1640,1640,1640,1640],"anticanonical_degree":14762,"mu":[14762,5],"max_slope":[6562,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":6562,"slope":[6562,1]},"verdict":"unstable","barycenter":[[-11072,22143],[-11072,22143],[-11072,22143],[-11072,22143],[13840,22143]],"kahler_einstein":false},{"id":"F.5D.0002","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,1,1,1,2],[1,-1,0,-1,1]],"degrees":[777,6,1409,3456,777,632,1409,632],"anticanonical_degree":9098,"mu":[9098,5],"max_slope":[3462,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":3462,"slope":[3462,1]},"verdict":"unstable","barycenter":[[-3546,4549],[-9029,18196],[-1281,18196],[-9029,18196],[5155,9098]],"kahler_einstein":false},{"id":"F.5D.0003","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,1],[0,0,0,-1,0],[0,0,0,0,1],[1,1,-3,1,3],[0,0,1,0,0]],"degrees":[1053,3248,85,1053,4,1053,85,1053,3248],"anticanonical_degree":10882,"mu":[10882,5],"max_slope":[3335,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,0,1],[0,0,0,0,1],[0,0,1,0,0]],"deg":6670,"slope":[3335,1]},"verdict":"unstable","barycenter":[[-14969,21764],[-14969,21764],[-14969,32646],[-14969,21764],[14969,32646]],"kahler_einstein":false},{"id":"F.5D.0004","picard_rank":5,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,1,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,0,1],[1,1,-3,1,3]],"degrees":[4,666,1372,666,85,666,715,715,85,666],"anticanonical_degree":5640,"mu":[1128,1],"max_slope":[1488,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,0,1]],"deg":2976,"slope":[1488,1]},"verdict":"unstable","barycenter":[[-663,1880],[-663,1880],[-221,940],[-663,1880],[221,940]],"kahler_einstein":false},{"id":"F.5D.0005","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,1],[0,0,0,-1,0],[0,0,0,0,1],[1,1,-3,1,3],[0,0,1,0,-1]],"degrees":[885,715,85,885,4,885,800,885,2744],"anticanonical_degree":7888,"mu":[7888,5],"max_slope":[2748,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":2748,"slope":[2748,1]},"verdict":"unstable","barycenter":[[-6481,15776],[-6481,15776],[-13225,23664],[-6481,15776],[-263,23664]],"kahler_einstein":false},{"id":"F.5D.0006","picard_rank":4,"rays":[[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,-1,0],[0,0,0,1,0],[1,1,0,-3,1]],"degrees":[780,141,605,921,921,4,605,2592,921],"anticanonical_degree":7490,"mu":[1498,1],"max_slope":[2596,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":2596,"slope":[2596,1]},"verdict":"unstable","barycenter":[[-11899,44940],[-355,428],[-2027,7490],[-2027,3745],[-11899,44940]],"kahler_einstein":false},{"id":"F.5D.0007","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,1],[1,1,0,1,3]],"degrees":[1104,4116,800,1104,1104,4,800,1104],"anticanonical_degree":10136,"mu":[10136,5],"max_slope":[4120,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":4120,"slope":[4120,1]},"verdict":"unstable","barycenter":[[-1123,2534],[-1123,2534],[-1123,3801],[-1123,2534],[2246,3801]],"kahler_einstein":false},{"id":"F.5D.0008","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,1,0,0],[0,0,0,-1,0],[1,1,0,-3,1]],"degrees":[1080,1080,85,3248,1080,3333,8,1080],"anticanonical_degree":10994,"mu":[10994,5],"max_slope":[3418,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":3418,"slope":[3418,1]},"verdict":"unstable","barycenter":[[-3724,5497],[-3724,5497],[-7616,16491],[-14896,16491],[-3724,5497]],"kahler_einstein":false},{"id":"F.5D.0009","picard_rank":4,"rays":[[0,0,1,0,-1],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,1,-3,1,3]],"degrees":[1372,8,693,85,693,800,693,715,693],"anticanonical_degree":5752,"mu":[5752,5],"max_slope":[1490,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,-1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1]],"deg":2980,"slope":[1490,1]},"verdict":"unstable","barycenter":[[-3905,11504],[-3905,11504],[-4241,17256],[-3905,11504],[3569,17256]],"kahler_einstein":false},{"id":"F.5D.0010","picard_rank":4,"rays":[[0,-1,0,0,1],[0,0,0,0,-1],[0,-1,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[1,1,-3,1,0]],"degrees":[605,605,476,1165,84,1165,5,3024,1165],"anticanonical_degree":8294,"mu":[8294,5],"max_slope":[3029,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":3029,"slope":[3029,1]},"verdict":"unstable","barycenter":[[-7871,49764],[-449,377],[-9209,16588],[-7871,49764],[-449,754]],"kahler_einstein":false},{"id":"F.5D.0011","picard_rank":4,"rays":[[0,-1,0,0,1],[-1,0,1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[1,1,-3,1,0],[0,0,0,0,-1]],"degrees":[605,824,993,169,388,5,2160,993,605],"anticanonical_degree":6742,"mu":[6742,5],"max_slope":[2165,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":2165,"slope":[2165,1]},"verdict":"unstable","barycenter":[[-26495,40452],[-6785,10113],[-20875,40452],[-4495,40452],[-6785,20226]],"kahler_einstein":false},{"id":"F.5D.0012","picard_rank":3,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[1,1,1,0,3],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0]],"degrees":[1256,1256,5,3773,1256,456,800,800],"anticanonical_degree":9602,"mu":[9602,5],"max_slope":[3778,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":3778,"slope":[3778,1]},"verdict":"unstable","barycenter":[[-1268,4801],[-4536,4801],[-1268,4801],[-2268,4801],[2780,4801]],"kahler_einstein":false},{"id":"F.5D.0013","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,-1,1,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,0],[1,1,0,-3,1]],"degrees":[1020,9,304,111,605,1020,605,2160,1020],"anticanonical_degree":6854,"mu":[6854,5],"max_slope":[2169,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":2169,"slope":[2169,1]},"verdict":"unstable","barycenter":[[-1069,10281],[-709,596],[-4723,13708],[-6861,13708],[-1069,10281]],"kahler_einstein":false},{"id":"F.5D.0014","picard_rank":4,"rays":[[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0],[1,1,0,-3,1],[0,0,1,0,0]],"degrees":[608,168,605,776,776,8,1728,776,605],"anticanonical_degree":6050,"mu":[1210,1],"max_slope":[1736,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1736,"slope":[1736,1]},"verdict":"unstable","barycenter":[[-692,3025],[-204,275],[0,1],[-288,605],[-692,3025]],"kahler_einstein":false},{"id":"F.5D.0015","picard_rank":4,"rays":[[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0],[1,1,0,-3,1],[0,0,1,1,0]],"degrees":[436,195,605,631,631,12,864,631,605],"anticanonical_degree":4610,"mu":[922,1],"max_slope":[1043,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,1,1,0]],"deg":2086,"slope":[1043,1]},"verdict":"unstable","barycenter":[[-4709,27660],[-5527,9220],[853,4610],[-853,2305],[-4709,27660]],"kahler_einstein":false},{"id":"F.5D.0016","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,1,0,0],[0,0,-1,0,0],[0,0,1,0,1],[1,1,-3,1,0]],"degrees":[899,195,899,2005,704,12,2005,899],"anticanonical_degree":7618,"mu":[7618,5],"max_slope":[2011,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,1]],"deg":4022,"slope":[2011,1]},"verdict":"unstable","barycenter":[[-5735,15236],[-18023,15236],[-8807,11427],[-5735,15236],[8807,22854]],"kahler_einstein":false},{"id":"F.5D.0017","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,0],[1,1,0,1,3]],"degrees":[912,2744,800,912,912,8,800,912],"anticanonical_degree":8000,"mu":[1600,1],"max_slope":[2752,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2752,"slope":[2752,1]},"verdict":"unstable","barycenter":[[-801,2000],[-801,2000],[0,1],[-801,2000],[267,500]],"kahler_einstein":false},{"id":"F.5D.0018","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,-1],[1,1,0,1,3]],"degrees":[720,1372,800,720,720,12,800,720],"anticanonical_degree":5864,"mu":[5864,5],"max_slope":[1492,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,-1]],"deg":2984,"slope":[1492,1]},"verdict":"unstable","barycenter":[[-479,1466],[-479,1466],[479,2199],[-479,1466],[958,2199]],"kahler_einstein":false},{"id":"F.5D.0019","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,1,-3,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,1]],"degrees":[12,3333,1107,1107,1107,1107,3333],"anticanonical_degree":11106,"mu":[11106,5],"max_slope":[3339,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,1]],"deg":6678,"slope":[3339,1]},"verdict":"unstable","barycenter":[[-1647,2468],[-1647,2468],[-549,617],[-1647,2468],[549,1234]],"kahler_einstein":false},{"id":"F.5D.0020","picard_rank":5,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,1,0],[1,-1,0,-1,1],[0,1,0,0,0]],"degrees":[62,361,280,361,361,329,784,329,361,312],"anticanonical_degree":3540,"mu":[708,1],"max_slope":[846,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":846,"slope":[846,1]},"verdict":"unstable","barycenter":[[-749,4248],[-56,2655],[-749,4248],[28,2655],[1211,3540]],"kahler_einstein":false},{"id":"F.5D.0021","picard_rank":4,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,1,1,0],[1,0,0,1,1],[0,1,1,0,1]],"degrees":[705,425,95,705,945,425,280,425,425],"anticanonical_degree":4430,"mu":[886,1],"max_slope":[1040,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1040,"slope":[1040,1]},"verdict":"unstable","barycenter":[[-6193,26580],[-6193,26580],[64,443],[64,443],[4273,13290]],"kahler_einstein":false},{"id":"F.5D.0022","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,1,1],[1,-1,0,-1,1],[0,1,0,0,0]],"degrees":[71,769,329,440,1280,296,769,440,736],"anticanonical_degree":5130,"mu":[1026,1],"max_slope":[1351,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1351,"slope":[1351,1]},"verdict":"unstable","barycenter":[[-3518,7695],[-1108,7695],[-1,30780],[-2371,6156],[11857,30780]],"kahler_einstein":false},{"id":"F.5D.0023","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,1,1],[1,-1,0,-1,1],[0,1,0,0,-1]],"degrees":[175,665,273,392,544,296,665,392,688],"anticanonical_degree":4090,"mu":[818,1],"max_slope":[1703,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,-1]],"deg":1703,"slope":[1703,2]},"verdict":"unstable","barycenter":[[-1742,6135],[-484,6135],[355,4908],[-1555,4908],[845,4908]],"kahler_einstein":false},{"id":"F.5D.0024","picard_rank":3,"rays":[[0,-1,1,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,-1,1],[-1,0,0,0,0],[0,1,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0]],"degrees":[865,175,1545,505,505,1040,865,360],"anticanonical_degree":5860,"mu":[1172,1],"max_slope":[1545,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1545,"slope":[1545,1]},"verdict":"unstable","barycenter":[[-4971,11720],[-9413,17580],[-1297,35160],[-2029,4395],[6797,17580]],"kahler_einstein":false},{"id":"F.5D.0025","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,1],[0,0,0,-1,0],[0,0,1,0,0],[1,1,-3,1,2]],"degrees":[971,203,2160,40,971,15,971,2968,971],"anticanonical_degree":9270,"mu":[1854,1],"max_slope":[3008,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":3008,"slope":[3008,1]},"verdict":"unstable","barycenter":[[-10069,18540],[-10069,18540],[-766,1545],[-10069,18540],[635,1854]],"kahler_einstein":false},{"id":"F.5D.0026","picard_rank":5,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,0,-1],[1,1,-3,1,2],[0,0,1,0,-1]],"degrees":[15,646,888,646,40,646,203,405,646,1105],"anticanonical_degree":5240,"mu":[1048,1],"max_slope":[1328,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,0,1,0,-1]],"deg":2656,"slope":[1328,1]},"verdict":"unstable","barycenter":[[-4543,15720],[-4543,15720],[-649,1965],[-4543,15720],[649,7860]],"kahler_einstein":false},{"id":"F.5D.0027","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,1],[0,0,0,-1,0],[0,0,0,0,1],[1,1,-3,1,2],[0,0,1,0,-1]],"degrees":[915,405,40,915,15,915,1360,915,2800],"anticanonical_degree":8280,"mu":[1656,1],"max_slope":[2815,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":2815,"slope":[2815,1]},"verdict":"unstable","barycenter":[[-22007,49680],[-22007,49680],[-4451,6210],[-22007,49680],[-4699,24840]],"kahler_einstein":false},{"id":"F.5D.0028","picard_rank":4,"rays":[[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0],[0,0,1,-1,0],[1,1,-1,-2,1]],"degrees":[713,163,215,876,876,15,2145,1091,876],"anticanonical_degree":6970,"mu":[1394,1],"max_slope":[2160,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":2160,"slope":[2160,1]},"verdict":"unstable","barycenter":[[-2662,10455],[-16393,20910],[-689,1230],[-1721,3485],[-2662,10455]],"kahler_einstein":false},{"id":"F.5D.0029","picard_rank":4,"rays":[[0,0,1,0,0],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,1,-1,-2,1],[0,0,1,-1,0]],"degrees":[888,1776,312,779,15,779,779,779,203],"anticanonical_degree":6310,"mu":[1262,1],"max_slope":[1791,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":1791,"slope":[1791,1]},"verdict":"unstable","barycenter":[[-3509,12620],[-3509,12620],[-546,3155],[-2963,6310],[-3509,12620]],"kahler_einstein":false},{"id":"F.5D.0030","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,1],[1,1,-1,1,2]],"degrees":[1048,3471,312,1048,1048,15,1360,1048],"anticanonical_degree":9350,"mu":[1870,1],"max_slope":[3486,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":3486,"slope":[3486,1]},"verdict":"unstable","barycenter":[[-1954,4675],[-1954,4675],[-2648,4675],[-1954,4675],[152,275]],"kahler_einstein":false},{"id":"F.5D.0031","picard_rank":4,"rays":[[0,0,-1,1,0],[0,-1,1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[1,1,-1,-2,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,-1,0]],"degrees":[1805,684,879,195,879,879,2040,40,47],"anticanonical_degree":7448,"mu":[7448,5],"max_slope":[2080,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":2080,"slope":[2080,1]},"verdict":"unstable","barycenter":[[-16711,44688],[-38807,44688],[-2477,5586],[-17281,22344],[-16711,44688]],"kahler_einstein":false},{"id":"F.5D.0032","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,1,0,0],[0,0,0,-1,0],[1,1,-1,-2,1]],"degrees":[1040,1040,40,2160,1040,3240,80,1040],"anticanonical_degree":9680,"mu":[1936,1],"max_slope":[3280,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":3280,"slope":[3280,1]},"verdict":"unstable","barycenter":[[-31,60],[-31,60],[-184,363],[-2831,3630],[-31,60]],"kahler_einstein":false},{"id":"F.5D.0033","picard_rank":4,"rays":[[0,0,1,0,-1],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,1,-3,1,2]],"degrees":[1105,80,715,40,715,1160,715,405,715],"anticanonical_degree":5650,"mu":[1130,1],"max_slope":[1395,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,-1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1]],"deg":2790,"slope":[1395,1]},"verdict":"unstable","barycenter":[[-8887,33900],[-8887,33900],[-3062,8475],[-8887,33900],[-299,16950]],"kahler_einstein":false},{"id":"F.5D.0034","picard_rank":5,"rays":[[0,-1,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,1,0,0],[-1,1,-1,1,2],[-1,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,-1],[0,-1,0,0,0]],"degrees":[356,192,630,438,489,630,47,215,869,274],"anticanonical_degree":4140,"mu":[828,1],"max_slope":[916,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":916,"slope":[916,1]},"verdict":"unstable","barycenter":[[-1393,3105],[-7891,24840],[-2933,24840],[-139,6210],[-2537,24840]],"kahler_einstein":false},{"id":"F.5D.0035","picard_rank":4,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,-1,0,0,1],[0,1,1,0,-1],[0,0,0,0,-1],[1,0,-2,1,1]],"degrees":[674,79,405,438,236,584,989,269,674],"anticanonical_degree":4348,"mu":[4348,5],"max_slope":[989,1],"witness":{"dim":1,"rays_in_V":[[0,1,1,0,-1]],"deg":989,"slope":[989,1]},"verdict":"unstable","barycenter":[[-7399,13044],[-5149,26088],[-3975,8696],[-55,6522],[-2153,6522]],"kahler_einstein":false},{"id":"F.5D.0036","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,-1,1,2],[0,0,1,0,0]],"degrees":[47,1535,744,416,328,744,312,744,640],"anticanonical_degree":5510,"mu":[1102,1],"max_slope":[1582,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1582,"slope":[1582,1]},"verdict":"unstable","barycenter":[[-1414,8265],[-3814,8265],[-872,8265],[-1414,8265],[3592,8265]],"kahler_einstein":false},{"id":"F.5D.0037","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,1,0],[1,2,1,-1,2],[0,1,0,-1,1]],"degrees":[833,545,288,833,1745,1200,833,79],"anticanonical_degree":6356,"mu":[6356,5],"max_slope":[1745,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1745,"slope":[1745,1]},"verdict":"unstable","barycenter":[[-1255,5448],[-14033,38136],[-1255,5448],[-3383,5448],[7685,19068]],"kahler_einstein":false},{"id":"F.5D.0038","picard_rank":4,"rays":[[0,-1,0,1,0],[0,1,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,-1,1,1,1],[0,0,0,0,-1]],"degrees":[188,1044,721,584,721,135,325,721,261],"anticanonical_degree":4700,"mu":[940,1],"max_slope":[1044,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,-1]],"deg":1044,"slope":[1044,1]},"verdict":"unstable","barycenter":[[-257,28200],[-1267,1880],[-257,28200],[-179,600],[-9821,28200]],"kahler_einstein":false},{"id":"F.5D.0039","picard_rank":4,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[0,0,1,1,1],[0,-1,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,0,0,-1],[-1,1,0,-1,1],[0,0,0,0,-1]],"degrees":[369,283,652,188,652,216,687,471,436],"anticanonical_degree":3954,"mu":[3954,5],"max_slope":[753,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[0,0,1,1,1],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,0,0,-1],[0,0,0,0,-1]],"deg":3012,"slope":[753,1]},"verdict":"stable","barycenter":[[-2429,7908],[-8285,23724],[869,11862],[-562,5931],[-307,5931]],"kahler_einstein":false},{"id":"F.5D.0040","picard_rank":4,"rays":[[0,-1,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,-1,-1,1,2],[0,0,1,0,0]],"degrees":[80,215,728,1040,232,728,496,728,943],"anticanonical_degree":5190,"mu":[1038,1],"max_slope":[1158,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1158,"slope":[1158,1]},"verdict":"unstable","barycenter":[[-902,7785],[-4114,7785],[-1804,7785],[-902,7785],[-1606,7785]],"kahler_einstein":false},{"id":"F.5D.0041","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[0,1,0,0,-1],[0,1,1,0,-1],[1,-1,-1,1,2]],"degrees":[329,215,654,654,255,325,369,869,654],"anticanonical_degree":4324,"mu":[4324,5],"max_slope":[869,1],"witness":{"dim":1,"rays_in_V":[[0,1,1,0,-1]],"deg":869,"slope":[869,1]},"verdict":"unstable","barycenter":[[-151,6486],[-3601,12972],[-3115,12972],[-151,6486],[-2905,12972]],"kahler_einstein":false},{"id":"F.5D.0042","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,1,0],[1,0,1,1,1],[0,1,0,-1,1]],"degrees":[785,329,456,785,1369,255,785,584],"anticanonical_degree":5348,"mu":[5348,5],"max_slope":[1369,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1369,"slope":[1369,1]},"verdict":"unstable","barycenter":[[-1681,32088],[-16577,32088],[-1681,32088],[-6887,32088],[5965,16044]],"kahler_einstein":false},{"id":"F.5D.0043","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,1,0,1],[1,0,-1,1,1],[0,0,-1,0,0],[0,1,0,0,-1]],"degrees":[795,563,795,232,983,795,188,1215],"anticanonical_degree":5566,"mu":[5566,5],"max_slope":[1215,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,-1]],"deg":1215,"slope":[1215,1]},"verdict":"unstable","barycenter":[[-1087,11132],[-17671,33396],[-4057,8349],[-1087,11132],[-6445,33396]],"kahler_einstein":false},{"id":"F.5D.0044","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,0],[1,1,-1,1,2]],"degrees":[848,1776,312,848,848,80,1160,848],"anticanonical_degree":6720,"mu":[1344,1],"max_slope":[1856,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1856,"slope":[1856,1]},"verdict":"unstable","barycenter":[[-1291,5040],[-1291,5040],[-263,1260],[-1291,5040],[257,630]],"kahler_einstein":false},{"id":"F.5D.0045","picard_rank":4,"rays":[[0,0,1,1,0],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,1,-1,-2,1],[0,0,1,0,0]],"degrees":[671,671,312,631,80,631,631,631,272],"anticanonical_degree":4530,"mu":[906,1],"max_slope":[1003,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,1,0],[0,0,0,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,0]],"deg":2006,"slope":[1003,1]},"verdict":"unstable","barycenter":[[-3487,27180],[-3487,27180],[92,6795],[-1193,4530],[-3487,27180]],"kahler_einstein":false},{"id":"F.5D.0046","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,0],[1,1,1,1,2]],"degrees":[848,1200,80,1776,848,848,272,848],"anticanonical_degree":6720,"mu":[1344,1],"max_slope":[1776,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1776,"slope":[1776,1]},"verdict":"unstable","barycenter":[[-1291,5040],[-1291,5040],[143,630],[-1291,5040],[67,168]],"kahler_einstein":false},{"id":"F.5D.0047","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,-1],[1,1,-1,1,2]],"degrees":[728,671,312,728,728,255,1040,728],"anticanonical_degree":5190,"mu":[1038,1],"max_slope":[1139,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,-1]],"deg":2278,"slope":[1139,1]},"verdict":"unstable","barycenter":[[-902,7785],[-902,7785],[-136,865],[-902,7785],[1192,7785]],"kahler_einstein":false},{"id":"F.5D.0048","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,1,-1,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,1]],"degrees":[255,2145,945,945,945,945,1200],"anticanonical_degree":7380,"mu":[1476,1],"max_slope":[2145,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":2145,"slope":[2145,1]},"verdict":"unstable","barycenter":[[-387,1640],[-387,1640],[-423,820],[-387,1640],[351,820]],"kahler_einstein":false},{"id":"F.5D.0049","picard_rank":4,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-2,1,2],[0,0,1,0,-1],[0,1,-1,0,2]],"degrees":[6,822,726,726,120,702,726,2400,822],"anticanonical_degree":7050,"mu":[1410,1],"max_slope":[2406,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":2406,"slope":[2406,1]},"verdict":"unstable","barycenter":[[-2513,7050],[-7181,42300],[-7718,10575],[-2513,7050],[-1651,8460]],"kahler_einstein":false},{"id":"F.5D.0050","picard_rank":3,"rays":[[0,-1,0,0,0],[1,0,1,0,2],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[0,1,0,1,2]],"degrees":[936,936,936,3750,936,6,936,936],"anticanonical_degree":9372,"mu":[9372,5],"max_slope":[3756,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":3756,"slope":[3756,1]},"verdict":"unstable","barycenter":[[-304,781],[-304,781],[-304,781],[-304,781],[456,781]],"kahler_einstein":false},{"id":"F.5D.0051","picard_rank":4,"rays":[[0,0,1,-1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,-2,1,0],[1,0,0,-2,1]],"degrees":[190,24,792,1798,3424,18,792,1798,792],"anticanonical_degree":9628,"mu":[9628,5],"max_slope":[3442,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":3442,"slope":[3442,1]},"verdict":"unstable","barycenter":[[-6428,7221],[7447,57768],[-31121,57768],[-3214,2407],[-6428,7221]],"kahler_einstein":false},{"id":"F.5D.0052","picard_rank":4,"rays":[[0,0,0,-1,0],[0,-1,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,-1,0,1,2],[0,0,-1,0,0],[0,0,0,0,-1],[1,-2,1,2,4],[0,1,0,0,-1]],"degrees":[1326,18,288,630,66,630,1038,630,1632],"anticanonical_degree":6258,"mu":[6258,5],"max_slope":[1650,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1650,"slope":[1650,1]},"verdict":"unstable","barycenter":[[-10699,18774],[-2434,9387],[-10699,18774],[1225,5364],[6893,37548]],"kahler_einstein":false},{"id":"F.5D.0053","picard_rank":3,"rays":[[0,-1,0,0,0],[0,1,0,1,2],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[1,2,1,2,4]],"degrees":[1816,72,872,3650,1816,18,872,872],"anticanonical_degree":9988,"mu":[9988,5],"max_slope":[3668,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":3668,"slope":[3668,1]},"verdict":"unstable","barycenter":[[-6332,7491],[219,2497],[-6332,7491],[219,2497],[124,227]],"kahler_einstein":false},{"id":"F.5D.0054","picard_rank":4,"rays":[[-1,1,-1,0,1],[0,-1,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[1,0,-2,1,0],[0,0,0,0,-1],[0,0,1,0,0]],"degrees":[790,664,1044,11,254,126,1044,790,2225],"anticanonical_degree":6948,"mu":[6948,5],"max_slope":[2236,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":2236,"slope":[2236,1]},"verdict":"unstable","barycenter":[[-1541,1737],[-34487,41688],[-21287,41688],[-2795,41688],[-991,3474]],"kahler_einstein":false},{"id":"F.5D.0055","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[-2,1,0,1,1],[0,0,0,0,-1],[-1,0,0,0,1],[-1,0,0,0,0],[-1,0,1,0,2],[0,0,0,-1,0],[1,0,0,0,-1]],"degrees":[1225,759,759,404,11,62,1225,759,2816],"anticanonical_degree":8020,"mu":[1604,1],"max_slope":[2827,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":2827,"slope":[2827,1]},"verdict":"unstable","barycenter":[[-8539,8020],[-1715,3208],[-27,4010],[-1715,3208],[-8431,16040]],"kahler_einstein":false},{"id":"F.5D.0056","picard_rank":4,"rays":[[-1,1,1,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,-1,1],[1,0,0,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1]],"degrees":[678,823,1888,188,1011,333,678,678,11],"anticanonical_degree":6288,"mu":[6288,5],"max_slope":[1899,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1899,"slope":[1899,1]},"verdict":"unstable","barycenter":[[-9823,18864],[-353,1048],[-353,1048],[-35,18864],[9239,18864]],"kahler_einstein":false},{"id":"F.5D.0057","picard_rank":3,"rays":[[-1,1,0,1,1],[0,0,0,0,-1],[1,0,1,0,2],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0]],"degrees":[904,3475,1280,11,1280,376,904,904],"anticanonical_degree":9134,"mu":[9134,5],"max_slope":[3486,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":3486,"slope":[3486,1]},"verdict":"unstable","barycenter":[[-3928,4567],[-6500,13701],[-608,4567],[-6500,13701],[2572,4567]],"kahler_einstein":false},{"id":"F.5D.0058","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[1,0,-2,1,0],[0,0,0,-1,0],[0,0,1,0,0],[-1,-1,1,0,1],[0,1,0,0,0],[0,0,-1,0,0],[0,1,-1,0,0]],"degrees":[461,196,233,657,657,1019,461,550,22,144],"anticanonical_degree":4400,"mu":[880,1],"max_slope":[1041,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":1041,"slope":[1041,1]},"verdict":"unstable","barycenter":[[-643,880],[-307,2200],[-2659,6600],[-991,26400],[-6169,26400]],"kahler_einstein":false},{"id":"F.5D.0059","picard_rank":4,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,1,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[-1,-1,1,0,1],[1,0,-2,1,0]],"degrees":[575,282,808,857,233,22,1969,575,857],"anticanonical_degree":6178,"mu":[6178,5],"max_slope":[1991,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1991,"slope":[1991,1]},"verdict":"unstable","barycenter":[[-14083,18534],[-18343,37068],[-18299,37068],[-1054,9267],[-14105,37068]],"kahler_einstein":false},{"id":"F.5D.0060","picard_rank":4,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,1,1],[0,0,1,1,0],[1,1,0,0,2]],"degrees":[732,642,512,43,422,1107,220,512,422],"anticanonical_degree":4612,"mu":[4612,5],"max_slope":[1150,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1150,"slope":[1150,1]},"verdict":"unstable","barycenter":[[-221,13836],[-10475,27672],[-1939,27672],[1939,13836],[1337,3459]],"kahler_einstein":false},{"id":"F.5D.0061","picard_rank":4,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,1,-1,0,1],[-1,2,-2,1,2],[1,-1,1,0,-1],[0,-1,0,0,0],[0,0,1,0,0]],"degrees":[721,233,242,479,56,721,1019,479,712],"anticanonical_degree":4662,"mu":[4662,5],"max_slope":[1075,1],"witness":{"dim":1,"rays_in_V":[[-1,1,-1,0,1],[1,-1,1,0,-1]],"deg":1075,"slope":[1075,1]},"verdict":"unstable","barycenter":[[-9427,13986],[-6953,27972],[-4855,27972],[-94,6993],[-6953,27972]],"kahler_einstein":false},{"id":"F.5D.0062","picard_rank":4,"rays":[[0,0,0,-1,0],[0,-1,0,0,1],[0,-1,0,0,0],[1,-1,0,0,2],[0,0,0,0,-1],[-1,0,0,0,0],[-1,-1,1,1,0],[0,0,-1,0,0],[0,1,0,0,-1]],"degrees":[711,17,116,1332,505,621,711,711,2176],"anticanonical_degree":6900,"mu":[1380,1],"max_slope":[2193,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":2193,"slope":[2193,1]},"verdict":"unstable","barycenter":[[-2567,8280],[-8741,10350],[-5311,13800],[-5311,13800],[-7169,20700]],"kahler_einstein":false},{"id":"F.5D.0063","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,1,-1],[0,0,0,0,-1],[1,0,0,-2,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,1,1,-2,1]],"degrees":[630,863,248,481,630,481,17,1376,630],"anticanonical_degree":5356,"mu":[5356,5],"max_slope":[1393,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1393,"slope":[1393,1]},"verdict":"unstable","barycenter":[[-249,824],[-83,412],[-83,412],[-4677,10712],[-360,1339]],"kahler_einstein":false},{"id":"F.5D.0064","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,1,2],[0,0,0,0,1],[0,1,1,1,2]],"degrees":[872,3025,632,872,1504,632,17,872],"anticanonical_degree":8426,"mu":[8426,5],"max_slope":[3042,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":3042,"slope":[3042,1]},"verdict":"unstable","barycenter":[[-2426,4213],[-4852,12639],[-4852,12639],[28,383],[2272,4213]],"kahler_einstein":false},{"id":"F.5D.0065","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,1,-1],[0,0,1,-1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,-1,1],[0,0,0,1,0],[1,0,0,-2,1]],"degrees":[452,636,368,368,20,200,384,452,972,384],"anticanonical_degree":4236,"mu":[4236,5],"max_slope":[992,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":992,"slope":[992,1]},"verdict":"unstable","barycenter":[[-7285,25416],[-2207,25416],[-2539,12708],[-2539,6354],[-319,1412]],"kahler_einstein":false},{"id":"F.5D.0066","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,1,1],[1,0,0,1,2]],"degrees":[529,1072,529,581,491,2112,20,581,491],"anticanonical_degree":6406,"mu":[6406,5],"max_slope":[2132,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2132,"slope":[2132,1]},"verdict":"unstable","barycenter":[[-20933,38436],[-11203,38436],[-4865,19218],[491,6406],[4865,9609]],"kahler_einstein":false},{"id":"F.5D.0067","picard_rank":5,"rays":[[0,0,0,0,-1],[0,1,-1,1,0],[0,-1,0,0,1],[1,0,-2,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,1,-1,0],[0,0,-1,0,0],[0,0,1,0,0]],"degrees":[368,564,368,352,196,286,352,630,37,675],"anticanonical_degree":3828,"mu":[3828,5],"max_slope":[814,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,1,-1,0],[0,0,-1,0,0],[0,0,1,0,0]],"deg":1628,"slope":[814,1]},"verdict":"unstable","barycenter":[[-1591,5742],[-3715,11484],[-7103,22968],[-739,11484],[-3715,22968]],"kahler_einstein":false},{"id":"F.5D.0068","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,1,0],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,1,1,0,1],[1,0,1,0,2]],"degrees":[1232,529,1728,529,37,244,459,773,459],"anticanonical_degree":5990,"mu":[1198,1],"max_slope":[1765,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1765,"slope":[1765,1]},"verdict":"unstable","barycenter":[[-19877,35940],[-5249,8985],[1841,8985],[-5249,17970],[3239,7188]],"kahler_einstein":false},{"id":"F.5D.0069","picard_rank":5,"rays":[[0,-1,0,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,-1,1,1,0],[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,1,0,-2,0],[1,1,0,-1,0]],"degrees":[368,548,27,368,410,837,180,410,262,696],"anticanonical_degree":4106,"mu":[4106,5],"max_slope":[911,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0],[1,1,0,-2,0],[1,1,0,-1,0]],"deg":1822,"slope":[911,1]},"verdict":"unstable","barycenter":[[-429,8212],[-2269,4106],[-757,6159],[-8845,24636],[-2269,8212]],"kahler_einstein":false},{"id":"F.5D.0070","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,1,0],[-1,-1,1,1,0],[0,-1,0,0,1],[0,0,0,-1,0],[1,1,0,-2,0]],"degrees":[555,529,749,220,2080,555,529,27,1304],"anticanonical_degree":6548,"mu":[6548,5],"max_slope":[2107,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":2107,"slope":[2107,1]},"verdict":"unstable","barycenter":[[-9907,39288],[-8921,9822],[-13181,39288],[-19229,39288],[-8921,19644]],"kahler_einstein":false},{"id":"F.5D.0071","picard_rank":4,"rays":[[0,0,1,-1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,1,1],[1,0,0,1,2]],"degrees":[529,529,464,540,453,1472,26,540,453],"anticanonical_degree":5006,"mu":[5006,5],"max_slope":[1498,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1498,"slope":[1498,1]},"verdict":"unstable","barycenter":[[-11371,30036],[-1111,7509],[-2483,30036],[-2483,15018],[2309,5006]],"kahler_einstein":false},{"id":"F.5D.0072","picard_rank":4,"rays":[[0,1,0,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,1,-1,1],[0,-1,0,0,0],[1,-1,1,1,1],[0,0,0,0,-1],[0,-1,1,0,1]],"degrees":[936,800,1011,409,334,136,409,800,57],"anticanonical_degree":4892,"mu":[4892,5],"max_slope":[2083,2],"witness":{"dim":2,"rays_in_V":[[0,1,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0]],"deg":2083,"slope":[2083,2]},"verdict":"unstable","barycenter":[[-610,1223],[-646,1223],[1099,14676],[2345,7338],[1099,14676]],"kahler_einstein":false},{"id":"F.5D.0073","picard_rank":5,"rays":[[0,1,0,-1,1],[-1,0,0,0,0],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,1,-1],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,-2,1],[0,0,0,-1,0]],"degrees":[392,360,368,368,648,504,248,392,360,40],"anticanonical_degree":3680,"mu":[736,1],"max_slope":[2224,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,-1,1],[0,0,0,1,0],[0,0,0,1,-1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0]],"deg":2224,"slope":[2224,3]},"verdict":"unstable","barycenter":[[-213,920],[-37,460],[0,1],[-139,460],[-13,92]],"kahler_einstein":false},{"id":"F.5D.0074","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,1,-1],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,-2,1],[0,0,0,-1,0],[0,0,1,1,0],[0,1,0,-1,1]],"degrees":[336,368,324,372,296,332,336,60,368,332],"anticanonical_degree":3124,"mu":[3124,5],"max_slope":[615,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,1,-1],[0,0,0,0,-1],[1,0,0,-2,1],[0,0,0,-1,0],[0,0,1,1,0]],"deg":2460,"slope":[615,1]},"verdict":"stable","barycenter":[[-2939,18744],[-1345,18744],[797,9372],[-797,4686],[-83,3124]],"kahler_einstein":false},{"id":"F.5D.0075","picard_rank":4,"rays":[[0,0,-1,0,0],[1,0,1,1,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,-1,1],[0,0,1,0,1],[0,1,0,1,0]],"degrees":[746,390,434,528,390,746,296,60,434],"anticanonical_degree":4024,"mu":[4024,5],"max_slope":[811,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,1,-1,1],[0,0,1,0,1],[0,1,0,1,0]],"deg":3244,"slope":[811,1]},"verdict":"unstable","barycenter":[[-6989,24144],[-875,12072],[5239,24144],[875,6036],[5239,24144]],"kahler_einstein":false},{"id":"F.5D.0076","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[1,1,0,-2,0],[1,0,0,-1,1],[0,0,-1,0,0],[0,0,0,1,0],[-1,-1,1,1,0],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[196,711,711,515,515,1455,515,515,33],"anticanonical_degree":5166,"mu":[5166,5],"max_slope":[1488,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":1488,"slope":[1488,1]},"verdict":"unstable","barycenter":[[-173,7749],[-6509,7749],[-6509,30996],[-2285,5166],[-6509,30996]],"kahler_einstein":false},{"id":"F.5D.0077","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,0],[0,1,0,1,1],[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,1,2]],"degrees":[529,928,529,488,40,488,1408,440,440],"anticanonical_degree":5290,"mu":[1058,1],"max_slope":[1448,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1448,"slope":[1448,1]},"verdict":"unstable","barycenter":[[-1258,2645],[-140,529],[0,1],[284,2645],[1116,2645]],"kahler_einstein":false},{"id":"F.5D.0078","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,-1],[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,1,1],[1,0,0,1,2]],"degrees":[529,784,529,60,395,704,389,395,389],"anticanonical_degree":4174,"mu":[4174,5],"max_slope":[911,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,-1],[0,0,0,0,1],[0,0,0,0,-1]],"deg":1822,"slope":[911,1]},"verdict":"unstable","barycenter":[[-9259,25044],[-5597,25044],[1831,12522],[645,4174],[1831,6261]],"kahler_einstein":false},{"id":"F.5D.0079","picard_rank":3,"rays":[[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-2,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,1],[0,1,-1,1,0]],"degrees":[1642,1080,502,578,60,502,1642,578],"anticanonical_degree":6584,"mu":[6584,5],"max_slope":[1672,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,1]],"deg":3344,"slope":[1672,1]},"verdict":"unstable","barycenter":[[-27709,39504],[-7027,19752],[-13655,19752],[133,6584],[13655,39504]],"kahler_einstein":false},{"id":"F.5D.0080","picard_rank":5,"rays":[[0,0,-1,0,1],[1,0,-2,1,2],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,1,-1,0,1]],"degrees":[12,700,558,700,700,86,2056,86,2056,558],"anticanonical_degree":7512,"mu":[7512,5],"max_slope":[2148,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,1],[0,0,0,0,-1]],"deg":4296,"slope":[2148,1]},"verdict":"unstable","barycenter":[[-6313,11268],[-6313,15024],[-6313,15024],[-6313,11268],[6313,15024]],"kahler_einstein":false},{"id":"F.5D.0081","picard_rank":6,"rays":[[1,0,-2,1,2],[0,0,0,0,1],[0,-1,0,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,1,0,-1],[0,1,-1,0,1]],"degrees":[472,86,364,506,472,506,472,12,86,900,364],"anticanonical_degree":4240,"mu":[848,1],"max_slope":[1048,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,1,0,-1]],"deg":2096,"slope":[1048,1]},"verdict":"unstable","barycenter":[[-881,3180],[-881,4240],[-881,4240],[-881,3180],[881,4240]],"kahler_einstein":false},{"id":"F.5D.0082","picard_rank":5,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[1,0,-2,1,2],[0,0,1,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,1,-1,0,1]],"degrees":[12,478,612,1800,612,612,86,592,506,478],"anticanonical_degree":5788,"mu":[5788,5],"max_slope":[1812,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":1812,"slope":[1812,1]},"verdict":"unstable","barycenter":[[-2897,8682],[-2897,11576],[-5993,11576],[-2897,8682],[-199,11576]],"kahler_einstein":false},{"id":"F.5D.0083","picard_rank":5,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[-1,1,0,0,1],[-1,0,0,1,2],[-1,0,0,0,1],[-1,0,1,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,0,-1]],"degrees":[542,463,124,463,666,12,463,463,666,1728],"anticanonical_degree":5590,"mu":[1118,1],"max_slope":[1740,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1740,"slope":[1740,1]},"verdict":"unstable","barycenter":[[-5731,8385],[-1383,5590],[-1383,5590],[-2567,16770],[-1582,8385]],"kahler_einstein":false},{"id":"F.5D.0084","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,1],[1,0,0,1,2]],"degrees":[12,752,592,752,2700,592,592,592,752],"anticanonical_degree":7336,"mu":[7336,5],"max_slope":[2712,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":2712,"slope":[2712,1]},"verdict":"unstable","barycenter":[[-48,131],[-36,131],[-36,131],[-48,131],[72,131]],"kahler_einstein":false},{"id":"F.5D.0085","picard_rank":4,"rays":[[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,-1,0],[1,0,0,-2,1]],"degrees":[2142,576,86,2056,728,728,24,576,728],"anticanonical_degree":7644,"mu":[7644,5],"max_slope":[2228,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":2228,"slope":[2228,1]},"verdict":"unstable","barycenter":[[-3124,5733],[-781,1911],[-814,1911],[-1562,1911],[-3124,5733]],"kahler_einstein":false},{"id":"F.5D.0086","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[0,1,-1,0,1],[1,0,-2,1,2]],"degrees":[24,592,500,86,500,382,506,900,382,500],"anticanonical_degree":4372,"mu":[4372,5],"max_slope":[1054,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,-1]],"deg":2108,"slope":[1054,1]},"verdict":"unstable","barycenter":[[-1697,6558],[-1697,8744],[-1961,8744],[-1697,6558],[1433,8744]],"kahler_einstein":false},{"id":"F.5D.0087","picard_rank":5,"rays":[[0,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,-1,0,0,1],[0,0,0,-1,0],[0,1,0,0,0],[1,-2,1,0,2]],"degrees":[138,634,634,558,52,1424,18,558,1896,634],"anticanonical_degree":6546,"mu":[6546,5],"max_slope":[1948,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1948,"slope":[1948,1]},"verdict":"unstable","barycenter":[[-10177,19638],[-8839,19638],[-10177,19638],[-8839,39276],[12853,39276]],"kahler_einstein":false},{"id":"F.5D.0088","picard_rank":6,"rays":[[0,0,0,0,1],[0,-1,0,1,0],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,-2,1,0,2],[0,1,0,0,0]],"degrees":[138,364,52,750,452,18,452,310,364,452,588],"anticanonical_degree":3940,"mu":[788,1],"max_slope":[928,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,0],[0,1,0,0,-1],[0,-1,0,0,1],[0,0,0,0,-1],[0,1,0,0,0]],"deg":1856,"slope":[928,1]},"verdict":"unstable","barycenter":[[-1481,5910],[-553,1970],[-1481,5910],[-553,3940],[75,788]],"kahler_einstein":false},{"id":"F.5D.0089","picard_rank":5,"rays":[[0,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,-1,0,0,1],[0,0,0,-1,0],[0,1,0,0,-1],[1,-2,1,0,2]],"degrees":[840,626,626,478,52,310,18,478,1800,626],"anticanonical_degree":5854,"mu":[5854,5],"max_slope":[1818,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1818,"slope":[1818,1]},"verdict":"unstable","barycenter":[[-5729,17562],[-11215,17562],[-5729,17562],[-11215,35124],[-5243,35124]],"kahler_einstein":false},{"id":"F.5D.0090","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,1,0,2],[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,0,0,1],[-1,1,0,0,1],[0,-1,0,1,0],[0,0,-1,0,0],[1,0,0,0,-1],[0,0,0,0,-1]],"degrees":[200,621,138,463,18,663,463,621,1440,483],"anticanonical_degree":5110,"mu":[1022,1],"max_slope":[1458,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1458,"slope":[1458,1]},"verdict":"unstable","barycenter":[[-281,438],[-7001,15330],[-4223,30660],[-7001,30660],[-1403,7665]],"kahler_einstein":false},{"id":"F.5D.0091","picard_rank":5,"rays":[[-1,0,0,0,0],[0,1,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,0,0],[1,0,-2,1,0]],"degrees":[522,138,522,478,248,1200,18,478,588,522],"anticanonical_degree":4714,"mu":[4714,5],"max_slope":[1218,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":1218,"slope":[1218,1]},"verdict":"unstable","barycenter":[[-4097,14142],[-1927,14142],[-4097,9428],[-4097,14142],[-1927,28284]],"kahler_einstein":false},{"id":"F.5D.0092","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,1,0,2],[0,0,0,0,1],[0,1,0,0,1]],"degrees":[592,2250,696,248,696,592,696,18,840],"anticanonical_degree":6628,"mu":[6628,5],"max_slope":[2268,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2268,"slope":[2268,1]},"verdict":"unstable","barycenter":[[-572,1657],[-2456,4971],[-572,1657],[-1228,4971],[858,1657]],"kahler_einstein":false},{"id":"F.5D.0093","picard_rank":5,"rays":[[-1,0,0,0,0],[1,-2,1,2,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,0,-1]],"degrees":[284,842,842,558,92,16,1792,1792,92,558],"anticanonical_degree":6868,"mu":[6868,5],"max_slope":[1892,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0]],"deg":3784,"slope":[1892,1]},"verdict":"unstable","barycenter":[[-20675,20604],[-485,1212],[-12305,41208],[485,1212],[-20675,41208]],"kahler_einstein":false},{"id":"F.5D.0094","picard_rank":6,"rays":[[0,0,0,1,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,-1,0,0],[1,-2,1,2,0],[-1,0,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,1,0,0,0],[0,1,0,-1,0],[0,0,0,0,-1]],"degrees":[92,468,16,580,580,364,92,216,468,800,364],"anticanonical_degree":4040,"mu":[808,1],"max_slope":[968,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,1,0,0,0],[0,1,0,-1,0]],"deg":1936,"slope":[968,1]},"verdict":"unstable","barycenter":[[-3727,6060],[-1181,6060],[-997,12120],[1181,6060],[-3727,12120]],"kahler_einstein":false},{"id":"F.5D.0095","picard_rank":5,"rays":[[1,-2,1,2,0],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,0,0,1,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,-1,0],[0,0,0,-1,0],[0,0,0,0,-1]],"degrees":[746,268,746,478,560,92,16,1600,468,478],"anticanonical_degree":5452,"mu":[5452,5],"max_slope":[1616,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,1,0],[0,1,0,-1,0]],"deg":1616,"slope":[1616,1]},"verdict":"unstable","barycenter":[[-11395,16356],[-8141,16356],[-4225,32712],[-331,16356],[-11395,32712]],"kahler_einstein":false},{"id":"F.5D.0096","picard_rank":5,"rays":[[0,0,0,1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,1],[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,-2,1,2,0],[0,0,0,-1,0]],"degrees":[156,30,70,502,558,1104,502,558,502,632],"anticanonical_degree":4614,"mu":[4614,5],"max_slope":[1174,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1174,"slope":[1174,1]},"verdict":"unstable","barycenter":[[-5279,13842],[-10331,27684],[-5279,13842],[2753,13842],[2753,27684]],"kahler_einstein":false},{"id":"F.5D.0097","picard_rank":6,"rays":[[1,-2,1,2,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,-1,0,0],[0,0,0,-1,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,1,0,0,0],[0,1,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0]],"degrees":[412,196,30,412,364,70,412,474,450,364,156],"anticanonical_degree":3340,"mu":[668,1],"max_slope":[2104,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,-1,1],[0,-1,0,0,0],[0,1,0,0,0],[0,1,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0]],"deg":2104,"slope":[2104,3]},"verdict":"unstable","barycenter":[[-919,5010],[-165,668],[-919,5010],[47,1670],[47,3340]],"kahler_einstein":false},{"id":"F.5D.0098","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,1],[0,0,0,1,0],[0,1,0,-1,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,-2,1,2,0]],"degrees":[550,550,478,744,1200,70,30,196,478,550],"anticanonical_degree":4846,"mu":[4846,5],"max_slope":[1230,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,-1,0],[0,-1,0,1,0]],"deg":1230,"slope":[1230,1]},"verdict":"unstable","barycenter":[[-3967,14538],[-17339,29076],[-3967,14538],[-2719,14538],[-2719,29076]],"kahler_einstein":false},{"id":"F.5D.0099","picard_rank":5,"rays":[[-1,1,0,-1,1],[-1,0,0,0,0],[1,-2,1,2,0],[0,0,0,-1,0],[0,0,0,1,0],[0,1,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,-1,0,1,0]],"degrees":[535,176,711,1025,110,1025,711,110,535,28],"anticanonical_degree":4966,"mu":[4966,5],"max_slope":[1149,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0],[0,1,0,0,0],[0,-1,0,0,0],[0,-1,0,1,0]],"deg":2298,"slope":[1149,1]},"verdict":"unstable","barycenter":[[-5235,4966],[-774,2483],[-957,9932],[774,2483],[-2139,9932]],"kahler_einstein":false},{"id":"F.5D.0100","picard_rank":5,"rays":[[1,-2,0,1,2],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,0],[0,0,1,0,0]],"degrees":[568,104,558,568,568,24,104,1264,1264,558],"anticanonical_degree":5580,"mu":[1116,1],"max_slope":[1380,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,0]],"deg":2760,"slope":[1380,1]},"verdict":"unstable","barycenter":[[-644,1395],[-161,465],[0,1],[-644,1395],[161,465]],"kahler_einstein":false},{"id":"F.5D.0101","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[1,-2,0,1,2],[0,0,1,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,0,-1],[0,1,0,0,0]],"degrees":[364,432,432,364,24,104,432,392,104,600,392],"anticanonical_degree":3640,"mu":[728,1],"max_slope":[808,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,0,-1],[0,1,0,0,0]],"deg":1616,"slope":[808,1]},"verdict":"unstable","barycenter":[[-20,91],[-15,91],[0,1],[-20,91],[15,91]],"kahler_einstein":false},{"id":"F.5D.0102","picard_rank":6,"rays":[[0,1,1,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,1,0,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,0,-1],[1,-2,0,1,2]],"degrees":[364,392,364,392,122,278,36,122,300,278,392],"anticanonical_degree":3040,"mu":[608,1],"max_slope":[1864,3],"witness":{"dim":3,"rays_in_V":[[0,1,1,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[0,1,0,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,0,-1]],"deg":1864,"slope":[1864,3]},"verdict":"unstable","barycenter":[[-319,2280],[-319,3040],[319,3040],[-319,2280],[319,3040]],"kahler_einstein":false},{"id":"F.5D.0103","picard_rank":5,"rays":[[1,-2,0,1,2],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,1,0,0],[0,0,0,0,-1],[0,1,0,0,-1]],"degrees":[536,496,478,536,536,104,24,478,392,1200],"anticanonical_degree":4780,"mu":[956,1],"max_slope":[1224,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1224,"slope":[1224,1]},"verdict":"unstable","barycenter":[[-336,1195],[-537,1195],[0,1],[-336,1195],[-33,1195]],"kahler_einstein":false},{"id":"F.5D.0104","picard_rank":5,"rays":[[0,-1,0,0,1],[0,0,-1,0,0],[1,-2,0,1,2],[0,1,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,1,1,0,-1]],"degrees":[36,478,460,600,460,460,122,400,278,478],"anticanonical_degree":3772,"mu":[3772,5],"max_slope":[2392,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,1],[0,0,-1,0,0],[0,1,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,1,1,0,-1]],"deg":2392,"slope":[2392,3]},"verdict":"unstable","barycenter":[[-1135,5658],[-113,328],[1135,7544],[-1135,5658],[-329,7544]],"kahler_einstein":false},{"id":"F.5D.0105","picard_rank":4,"rays":[[0,-1,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[1,-2,0,1,2],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,1,0,-2],[0,0,0,0,1],[0,0,0,0,-1]],"degrees":[42,1462,666,666,88,666,1462,1632,82],"anticanonical_degree":6766,"mu":[6766,5],"max_slope":[1714,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1714,"slope":[1714,1]},"verdict":"unstable","barycenter":[[-11597,20298],[-12454,10149],[9883,40596],[-11597,20298],[-15025,40596]],"kahler_einstein":false},{"id":"F.5D.0106","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,1],[0,0,0,1,0],[0,0,0,-1,0],[1,-2,1,2,0]],"degrees":[30,1462,638,156,638,1462,152,1458,638],"anticanonical_degree":6634,"mu":[6634,5],"max_slope":[1610,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":1610,"slope":[1610,1]},"verdict":"unstable","barycenter":[[-3909,6634],[-11065,19902],[-3909,6634],[421,1284],[11065,39804]],"kahler_einstein":false},{"id":"F.5D.0107","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,-2,1,2,0],[0,0,0,1,0],[0,0,0,-1,0],[0,1,0,-1,1]],"degrees":[36,1350,596,122,596,596,594,472,1350],"anticanonical_degree":5712,"mu":[5712,5],"max_slope":[1368,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1,0],[0,0,0,0,-1],[0,1,0,-1,1]],"deg":2736,"slope":[1368,1]},"verdict":"unstable","barycenter":[[-3799,8568],[-7927,11424],[-3799,8568],[-47,1632],[3799,11424]],"kahler_einstein":false},{"id":"F.5D.0108","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,0,0,1],[-1,0,1,0,2],[-1,1,0,0,1],[0,0,-1,0,0],[1,0,0,0,-1],[0,0,0,0,-1]],"degrees":[496,463,76,463,16,869,496,869,1920,330],"anticanonical_degree":5998,"mu":[5998,5],"max_slope":[1936,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1936,"slope":[1936,1]},"verdict":"unstable","barycenter":[[-8467,8997],[-4507,17994],[-547,17994],[-8467,17994],[-1320,2999]],"kahler_einstein":false},{"id":"F.5D.0109","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,0,1],[0,1,0,0,1],[1,0,0,1,1],[0,0,0,0,-1]],"degrees":[463,415,162,589,288,463,16,415,751,1344],"anticanonical_degree":4906,"mu":[4906,5],"max_slope":[1360,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1360,"slope":[1360,1]},"verdict":"unstable","barycenter":[[-2159,4906],[-6671,29436],[-2159,9812],[-214,7359],[6671,14718]],"kahler_einstein":false},{"id":"F.5D.0110","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,1,0,0,1],[1,0,1,0,2]],"degrees":[16,592,2400,320,560,912,592,560,912],"anticanonical_degree":6864,"mu":[6864,5],"max_slope":[2416,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":2416,"slope":[2416,1]},"verdict":"unstable","barycenter":[[-213,286],[-227,858],[-269,1716],[-213,572],[227,429]],"kahler_einstein":false},{"id":"F.5D.0111","picard_rank":5,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,1,2,0],[-1,0,0,0,0],[-1,1,0,1,0],[-1,0,0,1,0],[0,0,0,-1,1],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,0,-1,0]],"degrees":[212,433,779,104,433,28,463,463,779,1344],"anticanonical_degree":5038,"mu":[5038,5],"max_slope":[1372,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1372,"slope":[1372,1]},"verdict":"unstable","barycenter":[[-2280,2519],[-1619,7557],[182,7557],[-3602,7557],[-1801,7557]],"kahler_einstein":false},{"id":"F.5D.0112","picard_rank":5,"rays":[[0,-1,0,0,0],[1,0,0,0,-1],[0,0,0,-1,0],[-1,1,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[-1,0,0,1,2],[-1,0,0,0,1],[0,0,0,0,-1]],"degrees":[400,1152,576,400,152,463,463,576,24,424],"anticanonical_degree":4630,"mu":[926,1],"max_slope":[1176,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,1]],"deg":1176,"slope":[1176,1]},"verdict":"unstable","barycenter":[[-1368,2315],[-96,463],[0,1],[-276,2315],[-408,2315]],"kahler_einstein":false},{"id":"F.5D.0113","picard_rank":5,"rays":[[0,-1,0,0,0],[1,0,1,0,-1],[-1,0,0,0,0],[-1,1,0,0,1],[-1,0,0,1,2],[-1,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,0,-1]],"degrees":[337,463,180,337,486,36,463,306,486,576],"anticanonical_degree":3670,"mu":[734,1],"max_slope":[769,1],"witness":{"dim":2,"rays_in_V":[[1,0,1,0,-1],[-1,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,-1]],"deg":1538,"slope":[769,1]},"verdict":"unstable","barycenter":[[-2477,5505],[-537,3670],[537,3670],[-149,2202],[-866,5505]],"kahler_einstein":false},{"id":"F.5D.0114","picard_rank":4,"rays":[[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[-1,0,1,2,0],[-1,1,0,1,0],[1,0,0,-1,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0]],"degrees":[36,450,180,660,450,1326,1326,480,660],"anticanonical_degree":5568,"mu":[5568,5],"max_slope":[1344,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,1],[0,0,0,0,-1]],"deg":2688,"slope":[1344,1]},"verdict":"unstable","barycenter":[[-7703,8352],[-1229,3712],[-1679,8352],[-4345,16704],[1229,3712]],"kahler_einstein":false},{"id":"F.5D.0115","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,1],[1,0,0,1,2]],"degrees":[24,592,592,640,1800,640,496,496,640],"anticanonical_degree":5920,"mu":[1184,1],"max_slope":[1824,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1824,"slope":[1824,1]},"verdict":"unstable","barycenter":[[-59,185],[-177,740],[0,1],[-59,185],[177,370]],"kahler_einstein":false},{"id":"F.5D.0116","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,1],[1,0,0,1,2]],"degrees":[36,592,592,528,900,528,400,400,528],"anticanonical_degree":4504,"mu":[4504,5],"max_slope":[1060,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,0,0,-1]],"deg":2120,"slope":[1060,1]},"verdict":"unstable","barycenter":[[-136,563],[-102,563],[102,563],[-136,563],[204,563]],"kahler_einstein":false},{"id":"F.5D.0117","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-2,1,0],[0,1,-1,0,0]],"degrees":[36,2142,594,2142,756,756,756,594],"anticanonical_degree":7776,"mu":[7776,5],"max_slope":[2160,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,1]],"deg":4320,"slope":[2160,1]},"verdict":"unstable","barycenter":[[-229,432],[-229,576],[-229,288],[-229,432],[229,576]],"kahler_einstein":false},{"id":"F.5D.0118","picard_rank":5,"rays":[[1,0,-2,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,1,0,1],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,0,0,1],[0,0,-1,0,0],[0,1,0,0,0]],"degrees":[626,1480,626,626,1294,134,52,134,42,1480],"anticanonical_degree":6494,"mu":[6494,5],"max_slope":[1640,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,0,0,1],[0,1,0,0,0]],"deg":3280,"slope":[1640,1]},"verdict":"unstable","barycenter":[[-11617,19482],[-4421,12988],[-11617,12988],[-11617,19482],[4421,12988]],"kahler_einstein":false},{"id":"F.5D.0119","picard_rank":6,"rays":[[1,-2,1,2,2],[0,-1,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,0,1]],"degrees":[452,52,452,442,36,452,134,684,940,442,134],"anticanonical_degree":4220,"mu":[844,1],"max_slope":[2864,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,1],[0,0,0,0,-1],[0,-1,0,1,1],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,0,1]],"deg":2864,"slope":[2864,3]},"verdict":"unstable","barycenter":[[-2593,6330],[-1931,12660],[-2593,6330],[3917,12660],[1931,12660]],"kahler_einstein":false},{"id":"F.5D.0120","picard_rank":5,"rays":[[1,0,-2,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,1,0,1],[0,-1,0,0,0],[0,-1,0,0,1],[0,1,0,0,-1],[0,0,0,0,1],[0,0,-1,0,0]],"degrees":[570,442,570,570,1182,134,52,1368,576,42],"anticanonical_degree":5506,"mu":[5506,5],"max_slope":[1420,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1420,"slope":[1420,1]},"verdict":"unstable","barycenter":[[-7553,16518],[-4781,11012],[-7553,11012],[-7553,16518],[-363,11012]],"kahler_einstein":false},{"id":"F.5D.0121","picard_rank":4,"rays":[[1,0,0,-2,1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,1,-1,0,0]],"degrees":[688,52,1424,688,576,688,2052,48,576],"anticanonical_degree":6792,"mu":[6792,5],"max_slope":[2104,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":2104,"slope":[2104,1]},"verdict":"unstable","barycenter":[[-1240,2547],[-587,2547],[-1174,2547],[-620,849],[-1240,2547]],"kahler_einstein":false},{"id":"F.5D.0122","picard_rank":5,"rays":[[0,0,0,0,-1],[0,0,1,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,1],[0,1,-1,0,0],[0,0,1,0,0],[1,0,-2,1,2]],"degrees":[310,750,506,506,52,382,48,382,744,506],"anticanonical_degree":4186,"mu":[4186,5],"max_slope":[952,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,-1,0,1],[0,0,1,0,0]],"deg":1904,"slope":[952,1]},"verdict":"unstable","barycenter":[[-2705,12558],[-553,3588],[-553,1794],[-2705,12558],[373,25116]],"kahler_einstein":false},{"id":"F.5D.0123","picard_rank":7,"rays":[[0,1,0,0,0],[-1,0,0,0,1],[0,-1,0,1,0],[-1,0,1,0,2],[0,-1,0,0,0],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,-1,0],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[200,36,200,396,200,200,396,144,200,200,252,576],"anticanonical_degree":3000,"mu":[600,1],"max_slope":[612,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":612,"slope":[612,1]},"verdict":"unstable","barycenter":[[-12,25],[0,1],[-3,40],[0,1],[-33,200]],"kahler_einstein":false},{"id":"F.5D.0124","picard_rank":6,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,1,0,2],[0,1,0,0,0],[0,0,0,1,0],[-1,0,0,0,1],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[168,462,200,462,400,200,42,400,200,294,672],"anticanonical_degree":3500,"mu":[700,1],"max_slope":[714,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":714,"slope":[714,1]},"verdict":"unstable","barycenter":[[-12,25],[-2,21],[-3,40],[2,21],[-33,200]],"kahler_einstein":false},{"id":"F.5D.0125","picard_rank":5,"rays":[[-1,0,0,0,0],[-1,0,0,0,1],[0,-1,0,1,0],[-1,0,1,0,2],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,1,0,0,-1],[0,0,0,0,-1]],"degrees":[208,66,313,483,483,444,137,450,757,275],"anticanonical_degree":3616,"mu":[3616,5],"max_slope":[757,1],"witness":{"dim":1,"rays_in_V":[[1,1,0,0,-1]],"deg":757,"slope":[757,1]},"verdict":"unstable","barycenter":[[-1097,1808],[665,5424],[-343,3616],[1715,10848],[-377,1808]],"kahler_einstein":false},{"id":"F.5D.0126","picard_rank":5,"rays":[[0,1,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,-1,0,1,0],[1,0,1,2,2],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,1,1]],"degrees":[576,1022,490,490,442,134,490,684,104,42],"anticanonical_degree":4474,"mu":[4474,5],"max_slope":[1022,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1022,"slope":[1022,1]},"verdict":"unstable","barycenter":[[-1723,4474],[1903,26844],[-1723,4474],[3427,13422],[8653,26844]],"kahler_einstein":false},{"id":"F.5D.0127","picard_rank":6,"rays":[[1,0,-2,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,0],[0,1,0,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,1,0,0,-1]],"degrees":[432,36,432,248,900,248,248,248,432,248,248],"anticanonical_degree":3720,"mu":[744,1],"max_slope":[936,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":936,"slope":[936,1]},"verdict":"unstable","barycenter":[[-8,31],[0,1],[-12,31],[-8,31],[0,1]],"kahler_einstein":false},{"id":"F.5D.0128","picard_rank":5,"rays":[[0,0,0,1,0],[0,1,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,1,0,2],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,0,0,0,1]],"degrees":[248,496,248,504,504,1050,504,248,496,42],"anticanonical_degree":4340,"mu":[868,1],"max_slope":[1092,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1092,"slope":[1092,1]},"verdict":"unstable","barycenter":[[-8,31],[-2,21],[-8,31],[2,21],[12,31]],"kahler_einstein":false},{"id":"F.5D.0129","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,0],[1,2,1,0,2],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,1],[0,0,0,-1,0]],"degrees":[442,1126,530,152,530,684,530,66,594],"anticanonical_degree":4654,"mu":[4654,5],"max_slope":[1126,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1126,"slope":[1126,1]},"verdict":"unstable","barycenter":[[-1659,4654],[211,1074],[-1659,4654],[4951,27924],[9445,27924]],"kahler_einstein":false},{"id":"F.5D.0130","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[1,-2,1,2,0],[0,0,0,-1,0],[0,1,0,0,1],[0,0,0,0,1]],"degrees":[664,48,1614,104,664,664,1376,1480,134],"anticanonical_degree":6748,"mu":[6748,5],"max_slope":[1748,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1748,"slope":[1748,1]},"verdict":"unstable","barycenter":[[-2900,5061],[-1069,1687],[-2900,5061],[381,1687],[598,1687]],"kahler_einstein":false},{"id":"F.5D.0131","picard_rank":5,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[-1,0,1,0,0],[-1,0,0,1,2],[1,0,0,0,-1],[0,1,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,1]],"degrees":[200,997,496,72,696,997,1792,496,229,27],"anticanonical_degree":6002,"mu":[6002,5],"max_slope":[1819,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,1]],"deg":1819,"slope":[1819,1]},"verdict":"unstable","barycenter":[[-3140,3001],[-3760,9003],[-7520,9003],[977,18006],[-10397,18006]],"kahler_einstein":false},{"id":"F.5D.0132","picard_rank":5,"rays":[[0,0,-1,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,-1,0,0,0],[1,0,0,1,1],[0,1,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1]],"degrees":[200,216,597,198,615,415,813,415,1056,27],"anticanonical_degree":4552,"mu":[4552,5],"max_slope":[1083,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1083,"slope":[1083,1]},"verdict":"unstable","barycenter":[[-1267,2276],[-2381,9104],[-2381,4552],[1397,27312],[3575,9104]],"kahler_einstein":false},{"id":"F.5D.0133","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,2],[-1,0,1,0,0],[0,0,0,0,1]],"degrees":[560,248,2075,560,216,1024,1024,808,27],"anticanonical_degree":6542,"mu":[6542,5],"max_slope":[2102,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2102,"slope":[2102,1]},"verdict":"unstable","barycenter":[[-2976,3271],[-3676,9813],[-7352,9813],[-112,3271],[1600,3271]],"kahler_einstein":false},{"id":"F.5D.0134","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,0,1,0,-1],[-1,0,0,1,2],[0,1,-1,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[877,118,633,877,433,61,200,433,126,1056],"anticanonical_degree":4814,"mu":[4814,5],"max_slope":[1117,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1117,"slope":[1117,1]},"verdict":"unstable","barycenter":[[-13589,14442],[-7927,28884],[-7927,14442],[3697,28884],[-2881,4814]],"kahler_einstein":false},{"id":"F.5D.0135","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,1,2],[0,1,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,0,-1]],"degrees":[528,192,528,400,336,600,48,200,400,768],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[816,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":816,"slope":[816,1]},"verdict":"unstable","barycenter":[[-12,25],[-1,12],[-1,6],[-3,40],[-33,200]],"kahler_einstein":false},{"id":"F.5D.0136","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,1,2],[1,0,0,0,-1],[0,0,0,0,-1],[1,0,1,0,-1],[0,1,-1,0,0]],"degrees":[477,258,337,200,90,477,288,219,537,337],"anticanonical_degree":3220,"mu":[644,1],"max_slope":[1273,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,1,2],[1,0,0,0,-1],[0,0,0,0,-1],[1,0,1,0,-1]],"deg":2546,"slope":[1273,2]},"verdict":"stable","barycenter":[[-2491,9660],[-137,2760],[-137,1380],[313,19320],[-701,4830]],"kahler_einstein":false},{"id":"F.5D.0137","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,1,0,-1,1],[-1,0,0,0,0],[0,-1,0,0,0],[-1,0,1,2,0],[-1,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,1]],"degrees":[546,894,450,258,450,546,90,288,444],"anticanonical_degree":3966,"mu":[3966,5],"max_slope":[894,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":894,"slope":[894,1]},"verdict":"unstable","barycenter":[[-6481,11898],[157,7932],[-841,11898],[-4799,23796],[2407,7932]],"kahler_einstein":false},{"id":"F.5D.0138","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,1,-1,0,0],[1,0,0,1,2]],"degrees":[48,576,248,576,1200,744,496,496,576],"anticanonical_degree":4960,"mu":[992,1],"max_slope":[1248,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1248,"slope":[1248,1]},"verdict":"unstable","barycenter":[[-8,31],[-1,12],[-1,6],[-8,31],[12,31]],"kahler_einstein":false},{"id":"F.5D.0139","picard_rank":5,"rays":[[0,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,1,0],[1,0,0,-2,1],[0,1,-1,0,0]],"degrees":[450,48,438,156,382,248,438,474,438,382],"anticanonical_degree":3454,"mu":[3454,5],"max_slope":[2140,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,1,1,0],[0,1,-1,0,0]],"deg":2140,"slope":[2140,3]},"verdict":"unstable","barycenter":[[-1711,10362],[521,20724],[521,10362],[-1711,6908],[-1711,10362]],"kahler_einstein":false},{"id":"F.5D.0140","picard_rank":4,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,2,1,2],[0,0,1,0,0],[0,0,1,0,1],[0,1,-1,0,0]],"degrees":[528,1104,576,684,528,528,156,48,576],"anticanonical_degree":4728,"mu":[4728,5],"max_slope":[1104,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1104,"slope":[1104,1]},"verdict":"unstable","barycenter":[[-644,1773],[187,1773],[374,1773],[-644,1773],[592,1773]],"kahler_einstein":false},{"id":"F.5D.0141","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,-1,0,0],[1,0,0,1,2]],"degrees":[90,648,248,504,450,504,400,400,504],"anticanonical_degree":3748,"mu":[3748,5],"max_slope":[2236,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,-1,0,0]],"deg":2236,"slope":[2236,3]},"verdict":"stable","barycenter":[[-116,937],[-76,2811],[-152,2811],[-116,937],[174,937]],"kahler_einstein":false},{"id":"F.5D.0142","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,1,0,1],[-1,0,0,0,0],[0,0,1,0,1],[0,0,0,-1,0],[1,0,-2,1,0]],"degrees":[90,1278,594,594,594,684,594,594],"anticanonical_degree":5022,"mu":[5022,5],"max_slope":[1278,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1278,"slope":[1278,1]},"verdict":"unstable","barycenter":[[-179,558],[23,372],[-179,372],[-179,558],[133,372]],"kahler_einstein":false},{"id":"F.5D.0143","picard_rank":4,"rays":[[-1,0,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,-2,1,0],[0,0,-1,0,0],[0,1,0,0,0]],"degrees":[576,576,880,1792,92,304,880,32,1884],"anticanonical_degree":7016,"mu":[7016,5],"max_slope":[1976,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1976,"slope":[1976,1]},"verdict":"unstable","barycenter":[[-2573,2631],[-1072,2631],[-2033,2631],[-1493,5262],[-2573,5262]],"kahler_einstein":false},{"id":"F.5D.0144","picard_rank":5,"rays":[[-1,0,0,0,0],[-1,0,0,0,1],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,-1,0],[0,0,0,-1,0],[1,-2,1,2,0],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[236,382,32,92,618,800,468,618,382,560],"anticanonical_degree":4188,"mu":[4188,5],"max_slope":[976,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,0,0,-1,0],[0,1,0,0,0]],"deg":1952,"slope":[976,1]},"verdict":"unstable","barycenter":[[-7363,12564],[-2693,12564],[-1633,25128],[1805,12564],[-7363,25128]],"kahler_einstein":false},{"id":"F.5D.0145","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[1,0,0,-2,1],[0,1,0,1,0],[0,-1,0,0,0],[-1,0,1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[188,122,759,1117,1117,571,449,759,48],"anticanonical_degree":5130,"mu":[1026,1],"max_slope":[1141,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0]],"deg":2282,"slope":[1141,1]},"verdict":"unstable","barycenter":[[-15653,15390],[9031,30780],[-12899,15390],[-9031,15390],[-803,10260]],"kahler_einstein":false},{"id":"F.5D.0146","picard_rank":4,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-2,1,2],[0,0,1,0,-1],[0,1,0,0,1]],"degrees":[24,726,594,594,138,588,594,1350,726],"anticanonical_degree":5334,"mu":[5334,5],"max_slope":[1374,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":1374,"slope":[1374,1]},"verdict":"unstable","barycenter":[[-4577,16002],[79,4572],[-14837,32004],[-4577,16002],[-79,2286]],"kahler_einstein":false},{"id":"F.5D.0147","picard_rank":4,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,-1,1,0],[1,0,0,-2,1]],"degrees":[1278,568,70,632,576,568,72,576,568],"anticanonical_degree":4908,"mu":[4908,5],"max_slope":[1348,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":1348,"slope":[1348,1]},"verdict":"unstable","barycenter":[[-1240,3681],[203,3681],[-1454,3681],[-620,1227],[-1240,3681]],"kahler_einstein":false},{"id":"F.5D.0148","picard_rank":5,"rays":[[0,1,0,0,-1],[0,0,-1,0,1],[0,0,1,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[1,0,-2,1,2]],"degrees":[382,72,450,478,478,70,382,196,648,478],"anticanonical_degree":3634,"mu":[3634,5],"max_slope":[2200,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,-1],[0,0,-1,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0]],"deg":2200,"slope":[2200,3]},"verdict":"unstable","barycenter":[[-1519,10902],[-847,21804],[-6251,21804],[-1519,10902],[-847,10902]],"kahler_einstein":false},{"id":"F.5D.0149","picard_rank":4,"rays":[[-1,1,0,0,1],[0,-1,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[1,0,-2,1,0],[0,0,0,0,-1],[0,0,1,0,0]],"degrees":[694,550,896,33,202,144,896,694,1275],"anticanonical_degree":5384,"mu":[5384,5],"max_slope":[1308,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1308,"slope":[1308,1]},"verdict":"unstable","barycenter":[[-6949,8076],[-4805,8076],[-12977,32304],[307,10768],[-268,2019]],"kahler_einstein":false},{"id":"F.5D.0150","picard_rank":4,"rays":[[-1,0,1,0,1],[-1,0,0,0,0],[0,-1,0,0,0],[1,0,-2,1,0],[0,1,0,0,0],[0,0,0,0,-1],[0,-1,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0]],"degrees":[553,208,110,761,1135,553,1025,761,56],"anticanonical_degree":5162,"mu":[5162,5],"max_slope":[1245,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1245,"slope":[1245,1]},"verdict":"unstable","barycenter":[[-2592,2581],[-10145,30972],[-8969,15486],[-1193,15486],[-227,1068]],"kahler_einstein":false},{"id":"F.5D.0151","picard_rank":4,"rays":[[0,0,1,0,0],[0,1,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,-2,1]],"degrees":[1368,576,104,1264,608,576,608,48,608],"anticanonical_degree":5760,"mu":[1152,1],"max_slope":[1472,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":1472,"slope":[1472,1]},"verdict":"unstable","barycenter":[[-157,360],[0,1],[-43,120],[-157,240],[-157,360]],"kahler_einstein":false},{"id":"F.5D.0152","picard_rank":5,"rays":[[0,1,0,0,0],[0,0,-1,0,1],[0,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[1,0,-2,1,2]],"degrees":[382,48,496,472,104,472,382,392,600,472],"anticanonical_degree":3820,"mu":[764,1],"max_slope":[820,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,-1]],"deg":1640,"slope":[820,1]},"verdict":"unstable","barycenter":[[-184,955],[0,1],[-183,955],[-184,955],[93,955]],"kahler_einstein":false},{"id":"F.5D.0153","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,1,1,0,-1],[0,0,0,0,-1],[0,0,1,0,-1],[1,0,-2,1,2]],"degrees":[72,400,444,122,382,444,382,278,300,444],"anticanonical_degree":3268,"mu":[3268,5],"max_slope":[1936,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,1,1,0,-1],[0,0,0,0,-1],[0,0,1,0,-1]],"deg":1936,"slope":[1936,3]},"verdict":"stable","barycenter":[[-511,4902],[511,6536],[-967,6536],[-511,4902],[55,6536]],"kahler_einstein":false},{"id":"F.5D.0154","picard_rank":4,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-2,1,2],[0,0,1,0,-1],[0,1,1,0,0]],"degrees":[54,630,510,510,156,474,510,600,630],"anticanonical_degree":4074,"mu":[4074,5],"max_slope":[848,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[0,1,1,0,0]],"deg":2544,"slope":[848,1]},"verdict":"unstable","barycenter":[[-313,1746],[3001,24444],[-3001,12222],[-313,1746],[571,24444]],"kahler_einstein":false},{"id":"F.5D.0155","picard_rank":4,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-2,1,2],[0,0,1,0,-1],[0,1,2,0,-1]],"degrees":[96,534,474,474,174,360,474,150,534],"anticanonical_degree":3270,"mu":[654,1],"max_slope":[616,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[0,1,2,0,-1]],"deg":1848,"slope":[616,1]},"verdict":"stable","barycenter":[[-127,3270],[1891,19620],[-2639,19620],[-127,3270],[-374,4905]],"kahler_einstein":false},{"id":"F.5D.0156","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,1],[0,0,0,-1,0],[1,0,-2,1,0],[0,1,1,0,1]],"degrees":[1614,1614,54,702,156,702,702,1458],"anticanonical_degree":7002,"mu":[7002,5],"max_slope":[1692,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":3384,"slope":[1692,1]},"verdict":"unstable","barycenter":[[-429,778],[459,1556],[-1287,1556],[-429,778],[459,1556]],"kahler_einstein":false},{"id":"F.5D.0157","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[-1,0,0,0,1],[-1,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,1,0,0,2],[0,0,-1,0,0],[1,0,0,0,-1]],"degrees":[1242,496,48,22,496,202,496,1242,496,2304],"anticanonical_degree":7044,"mu":[7044,5],"max_slope":[2326,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":2326,"slope":[2326,1]},"verdict":"unstable","barycenter":[[-2098,1761],[965,10566],[-1049,1761],[-1049,1761],[-7259,10566]],"kahler_einstein":false},{"id":"F.5D.0158","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,-1,1],[-1,1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,1,0,0],[0,0,0,0,-1],[1,0,0,1,1],[0,0,0,0,1]],"degrees":[415,232,415,132,730,415,415,1216,962,22],"anticanonical_degree":4954,"mu":[4954,5],"max_slope":[1238,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1238,"slope":[1238,1]},"verdict":"unstable","barycenter":[[-1730,2477],[-865,2477],[-865,2477],[1697,14862],[2063,4954]],"kahler_einstein":false},{"id":"F.5D.0159","picard_rank":4,"rays":[[-1,0,0,0,0],[-1,0,1,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,1,0,0,2],[0,0,0,0,1]],"degrees":[144,560,560,1264,560,2550,560,1264,22],"anticanonical_degree":7484,"mu":[7484,5],"max_slope":[2572,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2572,"slope":[2572,1]},"verdict":"unstable","barycenter":[[-2034,1871],[49,1871],[-1017,1871],[-1017,1871],[968,1871]],"kahler_einstein":false},{"id":"F.5D.0160","picard_rank":5,"rays":[[0,0,0,-1,0],[1,0,0,-1,0],[-1,0,1,0,0],[0,-1,0,0,0],[-1,1,0,2,0],[-1,0,0,1,0],[-1,1,0,2,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0]],"degrees":[357,1408,415,872,376,21,496,496,100,415],"anticanonical_degree":4956,"mu":[4956,5],"max_slope":[1429,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,-1,0],[-1,0,0,1,0]],"deg":1429,"slope":[1429,1]},"verdict":"unstable","barycenter":[[-757,1062],[370,3717],[-757,2124],[-3799,14868],[-80,531]],"kahler_einstein":false},{"id":"F.5D.0161","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,1,0,2,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,-1,0],[0,0,0,1,1],[-1,0,1,0,0],[0,0,0,0,-1],[-1,0,0,1,0]],"degrees":[368,400,384,400,124,918,476,368,476,26],"anticanonical_degree":3940,"mu":[788,1],"max_slope":[944,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,-1,0],[-1,0,0,1,0]],"deg":944,"slope":[944,1]},"verdict":"unstable","barycenter":[[-4513,11820],[-4781,23640],[-4513,23640],[67,5910],[-67,11820]],"kahler_einstein":false},{"id":"F.5D.0162","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,1,0,0],[0,-1,0,0,0],[-1,1,0,2,0],[0,0,0,-1,0],[-1,0,0,1,0],[0,0,0,-1,1],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,-1,0]],"degrees":[433,433,1125,1125,128,38,496,68,496,1664],"anticanonical_degree":6006,"mu":[6006,5],"max_slope":[1702,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1702,"slope":[1702,1]},"verdict":"unstable","barycenter":[[-943,819],[2501,18018],[-943,1638],[-6437,9009],[-6437,18018]],"kahler_einstein":false},{"id":"F.5D.0163","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,1,0,2],[0,0,-1,0,0],[1,0,0,0,-1],[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,1]],"degrees":[96,400,752,752,1280,496,256,400,496,32],"anticanonical_degree":4960,"mu":[992,1],"max_slope":[1312,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,1]],"deg":1312,"slope":[1312,1]},"verdict":"unstable","barycenter":[[-521,620],[0,1],[1,620],[-521,1240],[-523,1240]],"kahler_einstein":false},{"id":"F.5D.0164","picard_rank":5,"rays":[[0,0,0,-1,0],[1,1,0,0,-1],[-1,0,0,0,1],[0,0,-1,0,0],[-1,0,1,0,2],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,0,-1],[0,0,0,0,-1]],"degrees":[337,496,48,635,635,337,496,116,640,182],"anticanonical_degree":3922,"mu":[3922,5],"max_slope":[840,1],"witness":{"dim":2,"rays_in_V":[[1,1,0,0,-1],[-1,0,0,0,1],[0,-1,0,0,0],[1,0,0,0,-1]],"deg":1680,"slope":[840,1]},"verdict":"unstable","barycenter":[[-4037,5883],[1721,11766],[595,11766],[-4037,11766],[-772,1961]],"kahler_einstein":false},{"id":"F.5D.0165","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,0,0,-1,1],[-1,1,0,2,0],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[870,1484,450,450,48,1484,870,116,304],"anticanonical_degree":6076,"mu":[6076,5],"max_slope":[1508,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,1,0],[1,0,0,-1,1]],"deg":3016,"slope":[1508,1]},"verdict":"unstable","barycenter":[[-21757,18228],[-2959,36456],[-21757,36456],[-3133,6076],[6179,18228]],"kahler_einstein":false},{"id":"F.5D.0166","picard_rank":5,"rays":[[1,-2,1,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,-1,0,0],[0,1,0,0,0],[1,-2,1,0,0]],"degrees":[415,415,332,21,415,192,415,555,960,332],"anticanonical_degree":4052,"mu":[4052,5],"max_slope":[981,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":981,"slope":[981,1]},"verdict":"unstable","barycenter":[[-1459,6078],[-815,2026],[-986,3039],[-1459,12156],[-1459,12156]],"kahler_einstein":false},{"id":"F.5D.0167","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,1,0,0,2],[1,1,0,1,2],[0,0,0,0,1]],"degrees":[392,560,952,560,560,1925,392,560,21],"anticanonical_degree":5922,"mu":[5922,5],"max_slope":[1946,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1946,"slope":[1946,1]},"verdict":"unstable","barycenter":[[-488,987],[-32,2961],[-244,987],[-244,987],[1480,2961]],"kahler_einstein":false},{"id":"F.5D.0168","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,-1,0,1],[-1,1,0,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,1,0,1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,0,-1]],"degrees":[433,138,433,415,352,232,785,415,37,960],"anticanonical_degree":4200,"mu":[840,1],"max_slope":[997,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":997,"slope":[997,1]},"verdict":"unstable","barycenter":[[-2827,12600],[-2827,25200],[-3671,12600],[-3671,25200],[583,1575]],"kahler_einstein":false},{"id":"F.5D.0169","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,0,0,1],[-1,0,0,0,0],[-1,0,1,0,0],[1,0,0,1,1],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[400,415,200,464,32,264,400,664,896,415],"anticanonical_degree":4150,"mu":[830,1],"max_slope":[928,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":928,"slope":[928,1]},"verdict":"unstable","barycenter":[[-804,2075],[0,1],[-402,2075],[-2,83],[756,2075]],"kahler_einstein":false},{"id":"F.5D.0170","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,0,0,1],[-1,0,0,0,0],[-1,0,1,0,0],[1,0,0,1,1],[0,0,0,0,-1],[0,1,0,0,-1]],"degrees":[337,415,238,339,48,240,337,577,448,415],"anticanonical_degree":3394,"mu":[3394,5],"max_slope":[680,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,0,0,1],[-1,0,0,0,0],[1,0,0,1,1],[0,0,0,0,-1],[0,1,0,0,-1]],"deg":2720,"slope":[680,1]},"verdict":"unstable","barycenter":[[-1057,3394],[2401,20364],[-1057,6788],[-86,5091],[2401,10182]],"kahler_einstein":false},{"id":"F.5D.0171","picard_rank":4,"rays":[[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,1,0,-1,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,1,0,1,1],[0,1,0,0,1]],"degrees":[450,292,1028,238,1028,450,504,742,48],"anticanonical_degree":4780,"mu":[956,1],"max_slope":[1052,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,1]],"deg":2104,"slope":[1052,1]},"verdict":"unstable","barycenter":[[-2287,4780],[4043,14340],[-2287,9560],[-2339,28680],[4043,14340]],"kahler_einstein":false},{"id":"F.5D.0172","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,0,1,0,2],[0,1,0,0,0]],"degrees":[32,496,1600,288,560,784,496,784,560],"anticanonical_degree":5600,"mu":[1120,1],"max_slope":[1632,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1632,"slope":[1632,1]},"verdict":"unstable","barycenter":[[-471,700],[0,1],[-23,200],[-471,1400],[79,175]],"kahler_einstein":false},{"id":"F.5D.0173","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,0,1,0,2],[0,1,0,0,-1]],"degrees":[48,400,800,256,560,656,400,656,560],"anticanonical_degree":4336,"mu":[4336,5],"max_slope":[984,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,-1]],"deg":1968,"slope":[984,1]},"verdict":"unstable","barycenter":[[-303,542],[89,542],[-53,1084],[-303,1084],[89,271]],"kahler_einstein":false},{"id":"F.5D.0174","picard_rank":3,"rays":[[-1,0,0,0,0],[1,-2,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[0,1,0,0,1]],"degrees":[324,918,48,1884,918,594,594,1884],"anticanonical_degree":7164,"mu":[7164,5],"max_slope":[1908,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":3816,"slope":[1908,1]},"verdict":"unstable","barycenter":[[-759,796],[-297,398],[-429,1592],[-759,1592],[297,796]],"kahler_einstein":false},{"id":"F.5D.0175","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[-1,0,1,2,0],[-1,1,0,-1,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[729,1609,50,44,1609,729,729,101,2432],"anticanonical_degree":8032,"mu":[8032,5],"max_slope":[2476,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":2476,"slope":[2476,1]},"verdict":"unstable","barycenter":[[-10445,8032],[-11425,16064],[735,4016],[-13385,16064],[-11425,16064]],"kahler_einstein":false},{"id":"F.5D.0176","picard_rank":4,"rays":[[-1,0,1,1,-1],[0,-1,0,0,0],[0,-1,0,0,1],[1,-1,0,0,2],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,0,0,-1]],"degrees":[648,160,43,1173,365,525,648,648,1376],"anticanonical_degree":5586,"mu":[5586,5],"max_slope":[1419,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1419,"slope":[1419,1]},"verdict":"unstable","barycenter":[[-4649,16758],[-6208,8379],[-578,2793],[-578,2793],[-5755,16758]],"kahler_einstein":false},{"id":"F.5D.0177","picard_rank":5,"rays":[[-1,1,2,0,0],[0,0,0,0,-1],[0,0,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,-1,0,0],[-1,0,1,0,0]],"degrees":[376,368,416,376,172,368,252,416,594,46],"anticanonical_degree":3384,"mu":[3384,5],"max_slope":[662,1],"witness":{"dim":4,"rays_in_V":[[-1,1,2,0,0],[0,0,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,-1,0,0],[-1,0,1,0,0]],"deg":2648,"slope":[662,1]},"verdict":"stable","barycenter":[[-1601,5076],[-163,1269],[-11,376],[11,752],[-11,752]],"kahler_einstein":false},{"id":"F.5D.0178","picard_rank":4,"rays":[[0,0,0,0,-1],[0,0,0,1,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,1,2,0],[-1,0,0,1,0],[-1,0,0,0,0],[1,1,0,-2,0]],"degrees":[626,626,433,120,719,433,66,220,719],"anticanonical_degree":3962,"mu":[3962,5],"max_slope":[774,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[1,1,0,-2,0]],"deg":3096,"slope":[774,1]},"verdict":"stable","barycenter":[[-4955,5943],[599,3962],[-599,3962],[-1579,5943],[1579,11886]],"kahler_einstein":false},{"id":"F.5D.0179","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,0,-1,0],[-1,0,0,1,0],[-1,0,1,2,0],[-1,1,0,1,1],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[663,687,162,1536,24,687,663,663,525],"anticanonical_degree":5610,"mu":[1122,1],"max_slope":[1560,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,-1,0],[-1,0,0,1,0]],"deg":1560,"slope":[1560,1]},"verdict":"unstable","barycenter":[[-2111,3366],[-1667,11220],[-1112,8415],[-6107,33660],[-1667,11220]],"kahler_einstein":false},{"id":"F.5D.0180","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,0,1],[1,1,0,-1,1],[0,-1,0,0,0],[-1,0,1,2,0],[-1,0,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[624,137,928,928,624,72,1065,232,392],"anticanonical_degree":5002,"mu":[5002,5],"max_slope":[1202,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1202,"slope":[1202,1]},"verdict":"unstable","barycenter":[[-6776,7503],[10,61],[-1352,7503],[-2036,7503],[760,2501]],"kahler_einstein":false},{"id":"F.5D.0181","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[-1,0,1,2,0],[-1,1,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[696,1063,96,33,1063,696,696,271,1888],"anticanonical_degree":6502,"mu":[6502,5],"max_slope":[1921,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1921,"slope":[1921,1]},"verdict":"unstable","barycenter":[[-3260,3251],[-3260,9753],[1729,39012],[-21289,39012],[-3260,9753]],"kahler_einstein":false},{"id":"F.5D.0182","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[-1,0,1,2,0],[0,1,0,0,0],[0,0,0,0,-1],[1,0,0,-1,0],[-1,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,-1,1]],"degrees":[704,136,704,433,400,896,56,168,433,400],"anticanonical_degree":4330,"mu":[866,1],"max_slope":[952,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,-1,0],[-1,0,0,1,0]],"deg":952,"slope":[952,1]},"verdict":"unstable","barycenter":[[-1676,2165],[0,1],[26,433],[-968,2165],[-484,2165]],"kahler_einstein":false},{"id":"F.5D.0183","picard_rank":4,"rays":[[0,0,-1,1,0],[-1,1,2,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,-1,0,1]],"degrees":[450,794,1046,84,794,450,168,176,1046],"anticanonical_degree":5008,"mu":[5008,5],"max_slope":[1088,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,1,0,0],[1,0,-1,0,1]],"deg":2176,"slope":[1088,1]},"verdict":"unstable","barycenter":[[-5269,5008],[397,30048],[-4051,7512],[-4051,15024],[7705,30048]],"kahler_einstein":false},{"id":"F.5D.0184","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[-1,0,1,2,0],[-1,1,1,2,1],[0,0,0,0,-1],[1,0,0,-1,0],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[615,879,33,264,615,615,1152,240,639],"anticanonical_degree":5052,"mu":[5052,5],"max_slope":[1185,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1185,"slope":[1185,1]},"verdict":"unstable","barycenter":[[-1346,3789],[-5143,30312],[2857,30312],[451,15156],[-5143,30312]],"kahler_einstein":false},{"id":"F.5D.0185","picard_rank":4,"rays":[[0,0,-1,0,0],[0,1,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,1,2,0,0],[0,0,0,-1,0],[-1,0,1,0,0],[-1,0,0,0,0],[1,0,-1,0,1]],"degrees":[377,433,608,667,234,433,84,290,608],"anticanonical_degree":3734,"mu":[3734,5],"max_slope":[717,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,1,2,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[1,0,-1,0,1]],"deg":2868,"slope":[717,1]},"verdict":"stable","barycenter":[[-3491,11202],[1543,11202],[8,1867],[-1591,22404],[3539,22404]],"kahler_einstein":false},{"id":"F.5D.0186","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,1,2],[0,1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,0,-1]],"degrees":[528,192,528,400,336,400,48,400,400,768],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[816,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":816,"slope":[816,1]},"verdict":"unstable","barycenter":[[-12,25],[0,1],[0,1],[-3,40],[-33,200]],"kahler_einstein":false},{"id":"F.5D.0187","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,1,2],[1,0,0,0,-1],[0,0,0,0,-1],[1,0,1,0,-1],[0,1,0,0,0]],"degrees":[480,232,337,400,72,480,384,248,400,337],"anticanonical_degree":3370,"mu":[674,1],"max_slope":[674,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":674,"slope":[674,1]},"verdict":"strictly semistable","barycenter":[[-552,1685],[0,1],[30,337],[-24,1685],[-252,1685]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,3,4,5,6,7,8],[2,9]]},{"id":"F.5D.0188","picard_rank":4,"rays":[[0,0,-1,0,0],[0,1,0,0,0],[1,0,0,-1,1],[0,0,0,0,-1],[-1,0,1,2,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[584,450,888,888,584,72,450,232,352],"anticanonical_degree":4500,"mu":[900,1],"max_slope":[924,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,-1,1],[0,0,0,0,-1],[-1,0,0,1,0]],"deg":1848,"slope":[924,1]},"verdict":"unstable","barycenter":[[-788,1125],[0,1],[-28,225],[-254,1125],[89,375]],"kahler_einstein":false},{"id":"F.5D.0189","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,-1,1],[-1,0,0,1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,2,0],[0,0,0,-1,0]],"degrees":[943,633,633,633,67,1152,142,943,168],"anticanonical_degree":5314,"mu":[5314,5],"max_slope":[1219,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1219,"slope":[1219,1]},"verdict":"unstable","barycenter":[[-14309,15942],[-5927,31884],[868,7971],[-5927,10628],[-5927,31884]],"kahler_einstein":false},{"id":"F.5D.0190","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,1,1,1,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,2,0],[-1,0,0,1,0]],"degrees":[789,552,552,552,485,608,304,237,67],"anticanonical_degree":4146,"mu":[4146,5],"max_slope":[830,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,2,0],[-1,0,0,1,0]],"deg":2490,"slope":[830,1]},"verdict":"unstable","barycenter":[[-1150,6219],[-154,2073],[2083,12438],[689,12438],[-154,2073]],"kahler_einstein":false},{"id":"F.5D.0191","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1],[-1,0,0,1,0],[-1,0,0,0,0],[-1,0,1,2,0],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[594,600,600,600,54,216,594,378,864],"anticanonical_degree":4500,"mu":[900,1],"max_slope":[918,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":918,"slope":[918,1]},"verdict":"unstable","barycenter":[[-12,25],[0,1],[-3,40],[-33,200],[0,1]],"kahler_einstein":false},{"id":"F.5D.0192","picard_rank":4,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,1,2,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,1,0,-1,1],[1,0,0,-1,0],[0,0,0,-1,0]],"degrees":[543,96,537,543,282,537,537,384,261],"anticanonical_degree":3720,"mu":[744,1],"max_slope":[703,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[-1,0,0,1,0],[-1,0,1,2,0],[-1,0,0,0,0],[1,0,0,-1,0],[0,0,0,-1,0]],"deg":2109,"slope":[703,1]},"verdict":"stable","barycenter":[[-3211,11160],[347,7440],[11,2790],[-3299,22320],[347,7440]],"kahler_einstein":false},{"id":"F.5D.0193","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,1,2,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,1,0,-1,1],[0,0,0,-1,0]],"degrees":[1065,687,282,96,687,1065,1065,405],"anticanonical_degree":5352,"mu":[5352,5],"max_slope":[1097,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[-1,0,0,1,0],[0,0,0,0,-1],[1,1,0,-1,1]],"deg":3291,"slope":[1097,1]},"verdict":"unstable","barycenter":[[-13451,16056],[6161,32112],[-629,4014],[-8419,32112],[6161,32112]],"kahler_einstein":false},{"id":"F.5D.0194","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[1,0,1,0,2],[0,1,0,1,1]],"degrees":[840,768,2400,840,24,768,768,840],"anticanonical_degree":7248,"mu":[7248,5],"max_slope":[2424,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2424,"slope":[2424,1]},"verdict":"unstable","barycenter":[[-51,151],[-51,302],[-51,151],[-51,302],[153,302]],"kahler_einstein":false},{"id":"F.5D.0195","picard_rank":3,"rays":[[0,-1,0,0,0],[0,1,0,1,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[1,2,1,2,2]],"degrees":[1480,72,704,1632,1480,152,704,704],"anticanonical_degree":6928,"mu":[6928,5],"max_slope":[1784,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1784,"slope":[1784,1]},"verdict":"unstable","barycenter":[[-713,1299],[207,866],[-713,1299],[207,866],[299,866]],"kahler_einstein":false},{"id":"F.5D.0196","picard_rank":3,"rays":[[-1,1,0,1,0],[0,0,0,0,-1],[1,0,1,0,2],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0]],"degrees":[808,2225,1096,33,1096,288,808,808],"anticanonical_degree":7162,"mu":[7162,5],"max_slope":[2258,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2258,"slope":[2258,1]},"verdict":"unstable","barycenter":[[-3056,3581],[-3056,10743],[-192,3581],[-3056,10743],[1720,3581]],"kahler_einstein":false},{"id":"F.5D.0197","picard_rank":3,"rays":[[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[-1,1,0,1,0],[-1,2,1,2,0],[1,-1,0,-1,1],[0,0,0,-1,0]],"degrees":[1135,811,240,571,84,811,1135,571],"anticanonical_degree":5358,"mu":[5358,5],"max_slope":[1177,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,1,0,1,0],[1,-1,0,-1,1]],"deg":2354,"slope":[1177,1]},"verdict":"unstable","barycenter":[[-1711,1786],[-6749,32148],[-1901,32148],[-6749,32148],[4325,16074]],"kahler_einstein":false},{"id":"F.5D.0198","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,1,0,0,0],[1,0,0,1,2]],"degrees":[48,576,496,576,1200,496,496,496,576],"anticanonical_degree":4960,"mu":[992,1],"max_slope":[1248,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1248,"slope":[1248,1]},"verdict":"unstable","barycenter":[[-8,31],[0,1],[0,1],[-8,31],[12,31]],"kahler_einstein":false},{"id":"F.5D.0199","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,0],[1,0,0,1,2]],"degrees":[72,496,496,512,600,512,400,400,512],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[832,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,0,0,-1]],"deg":1664,"slope":[832,1]},"verdict":"unstable","barycenter":[[-21,125],[0,1],[63,500],[-21,125],[63,250]],"kahler_einstein":false},{"id":"F.5D.0200","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-2,1,0],[0,1,0,0,0]],"degrees":[72,1368,594,1368,648,648,648,594],"anticanonical_degree":5940,"mu":[1188,1],"max_slope":[1404,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,1]],"deg":2808,"slope":[1404,1]},"verdict":"unstable","barycenter":[[-68,165],[0,1],[-34,55],[-68,165],[17,55]],"kahler_einstein":false},{"id":"F.5D.0201","picard_rank":3,"rays":[[-1,1,0,-1,1],[1,0,1,2,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1]],"degrees":[712,960,1275,67,960,248,712,712],"anticanonical_degree":5646,"mu":[5646,5],"max_slope":[1342,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1342,"slope":[1342,1]},"verdict":"unstable","barycenter":[[-760,941],[-1268,8469],[128,2823],[1012,2823],[-1268,8469]],"kahler_einstein":false},{"id":"F.5D.0202","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,0,1,2,0],[0,1,0,0,1]],"degrees":[744,648,1350,744,54,648,648,744],"anticanonical_degree":5580,"mu":[1116,1],"max_slope":[1404,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1404,"slope":[1404,1]},"verdict":"unstable","barycenter":[[-8,31],[0,1],[-8,31],[12,31],[0,1]],"kahler_einstein":false},{"id":"F.5D.0203","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[0,-1,0,0,0],[0,1,0,0,-1],[1,0,0,1,2]],"degrees":[108,496,400,496,300,400,400,400,496],"anticanonical_degree":3496,"mu":[3496,5],"max_slope":[674,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[1,0,0,1,2]],"deg":2696,"slope":[674,1]},"verdict":"stable","barycenter":[[-32,437],[24,437],[24,437],[-32,437],[48,437]],"kahler_einstein":false},{"id":"F.5D.0204","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,0,1,2,0],[0,1,0,-1,1]],"degrees":[648,576,600,648,96,576,576,648],"anticanonical_degree":4368,"mu":[4368,5],"max_slope":[880,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,-1,1]],"deg":2640,"slope":[880,1]},"verdict":"unstable","barycenter":[[-1,7],[1,14],[-1,7],[3,14],[1,14]],"kahler_einstein":false},{"id":"F.5D.0205","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,0,1,2,0],[0,1,0,-2,1]],"degrees":[552,552,150,552,150,552,552,552],"anticanonical_degree":3612,"mu":[3612,5],"max_slope":[652,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,-2,1]],"deg":1956,"slope":[652,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.5D.0206","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-2,1,0],[0,1,1,0,1]],"degrees":[96,1632,1632,768,768,768,1632],"anticanonical_degree":7296,"mu":[7296,5],"max_slope":[1664,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,1,0,1]],"deg":4992,"slope":[1664,1]},"verdict":"unstable","barycenter":[[-88,171],[44,171],[-44,57],[-88,171],[44,171]],"kahler_einstein":false},{"id":"F.5D.0207","picard_rank":4,"rays":[[-1,1,-1,0,1],[-1,0,0,0,0],[0,-1,0,0,0],[1,-1,-1,1,0],[0,-1,1,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[549,316,60,865,1472,58,865,549,1848],"anticanonical_degree":6582,"mu":[6582,5],"max_slope":[1908,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1908,"slope":[1908,1]},"verdict":"unstable","barycenter":[[-7573,9873],[-1427,3291],[-14411,19746],[-2609,13164],[-20995,39492]],"kahler_einstein":false},{"id":"F.5D.0208","picard_rank":5,"rays":[[0,0,0,-1,0],[0,-1,0,0,1],[0,1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,1,1],[0,1,0,0,-1],[0,-1,0,0,0],[1,-2,1,0,1],[0,0,0,0,-1]],"degrees":[398,58,620,216,614,398,726,60,614,344],"anticanonical_degree":4048,"mu":[4048,5],"max_slope":[904,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,0],[0,1,0,0,-1],[0,-1,0,0,0],[0,0,0,0,-1]],"deg":1808,"slope":[904,1]},"verdict":"unstable","barycenter":[[-551,1012],[-135,506],[-85,4048],[-1209,4048],[107,2024]],"kahler_einstein":false},{"id":"F.5D.0209","picard_rank":5,"rays":[[1,-1,1,0,1],[-1,0,0,0,0],[0,0,0,0,1],[-1,1,0,1,1],[0,0,0,-1,0],[1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[374,300,52,374,374,300,374,300,800,300],"anticanonical_degree":3548,"mu":[3548,5],"max_slope":[852,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":852,"slope":[852,1]},"verdict":"unstable","barycenter":[[0,1],[0,1],[-629,3548],[-629,3548],[629,1774]],"kahler_einstein":false},{"id":"F.5D.0210","picard_rank":4,"rays":[[-1,1,0,1,1],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,0],[0,1,1,1,2],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,1]],"degrees":[300,1264,320,620,453,753,453,753,58],"anticanonical_degree":4974,"mu":[4974,5],"max_slope":[1322,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1322,"slope":[1322,1]},"verdict":"unstable","barycenter":[[-769,7461],[-283,29844],[-11555,29844],[-283,29844],[1973,4974]],"kahler_einstein":false},{"id":"F.5D.0211","picard_rank":5,"rays":[[-1,0,1,0,1],[-1,0,0,0,0],[0,1,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[-1,-1,1,0,1],[0,-1,0,1,1],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[308,194,752,89,445,526,137,526,332,639],"anticanonical_degree":3948,"mu":[3948,5],"max_slope":[841,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":841,"slope":[841,1]},"verdict":"unstable","barycenter":[[-1051,2632],[-863,2961],[-127,2961],[-71,1692],[-1229,5922]],"kahler_einstein":false},{"id":"F.5D.0212","picard_rank":5,"rays":[[-1,-1,1,0,1],[0,1,-1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,1,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,0]],"degrees":[219,705,364,148,250,364,634,122,583,469],"anticanonical_degree":3858,"mu":[3858,5],"max_slope":[1609,2],"witness":{"dim":2,"rays_in_V":[[0,1,-1,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,-1,0,0,0]],"deg":1609,"slope":[1609,2]},"verdict":"unstable","barycenter":[[-737,7716],[-10097,23148],[-2479,11574],[-1495,5787],[207,2572]],"kahler_einstein":false},{"id":"F.5D.0213","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,1,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,1,0,1],[0,-1,0,1,1],[-1,-1,1,0,1],[1,1,-1,0,-1]],"degrees":[233,233,466,463,185,230,418,466,170,358],"anticanonical_degree":3222,"mu":[3222,5],"max_slope":[1221,2],"witness":{"dim":2,"rays_in_V":[[1,1,0,0,-1],[0,0,-1,0,0],[-1,-1,1,0,1],[1,1,-1,0,-1]],"deg":1221,"slope":[1221,2]},"verdict":"stable","barycenter":[[-5095,19332],[-3763,19332],[-1343,19332],[401,9666],[-1789,6444]],"kahler_einstein":false},{"id":"F.5D.0214","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[1,1,0,0,-1],[0,0,-1,0,0],[0,-1,0,1,1],[-1,-1,1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,-1,0,0]],"degrees":[306,596,975,170,596,669,209,290,499],"anticanonical_degree":4310,"mu":[862,1],"max_slope":[975,1],"witness":{"dim":1,"rays_in_V":[[1,1,0,0,-1]],"deg":975,"slope":[975,1]},"verdict":"unstable","barycenter":[[-3883,12930],[-995,2586],[-5527,12930],[-11,2155],[-4843,12930]],"kahler_einstein":false},{"id":"F.5D.0215","picard_rank":5,"rays":[[-1,0,1,1,1],[0,0,0,0,-1],[1,0,0,-1,0],[-2,1,0,1,1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,1],[0,-1,0,0,0],[1,0,0,0,0],[-1,0,0,0,0]],"degrees":[431,892,567,379,431,243,82,379,762,58],"anticanonical_degree":4224,"mu":[4224,5],"max_slope":[897,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,1],[1,0,0,0,0],[-1,0,0,0,0]],"deg":1794,"slope":[897,1]},"verdict":"unstable","barycenter":[[-11,36],[-8417,25344],[-505,2816],[-1351,6336],[375,1408]],"kahler_einstein":false},{"id":"F.5D.0216","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[-1,-1,1,0,1],[-1,1,0,0,0],[0,-1,0,1,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[58,1024,475,1153,549,475,129,549,1686],"anticanonical_degree":6098,"mu":[6098,5],"max_slope":[1744,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1744,"slope":[1744,1]},"verdict":"unstable","barycenter":[[-3913,9147],[-3727,6098],[-20093,36588],[-4089,12196],[181,3049]],"kahler_einstein":false},{"id":"F.5D.0217","picard_rank":4,"rays":[[0,1,1,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,1,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,0,0,1],[1,0,0,1,1]],"degrees":[401,811,401,491,241,892,642,322,169],"anticanonical_degree":4370,"mu":[874,1],"max_slope":[895,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,1],[1,0,0,1,1]],"deg":2685,"slope":[895,1]},"verdict":"unstable","barycenter":[[-16,285],[-1507,5244],[331,4370],[6379,26220],[447,1748]],"kahler_einstein":false},{"id":"F.5D.0218","picard_rank":5,"rays":[[0,0,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,1,1,-1],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,-1,0,1],[0,1,0,0,1],[0,0,0,0,-1],[1,0,-1,-1,1]],"degrees":[241,322,379,377,395,239,156,322,324,223],"anticanonical_degree":2978,"mu":[2978,5],"max_slope":[1167,2],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,0],[-1,0,0,0,0],[0,0,1,1,-1],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,-1,0,1],[0,0,0,0,-1],[1,0,-1,-1,1]],"deg":2334,"slope":[1167,2]},"verdict":"stable","barycenter":[[395,8934],[-985,17868],[-2129,17868],[2149,17868],[985,8934]],"kahler_einstein":false},{"id":"F.5D.0219","picard_rank":4,"rays":[[0,1,1,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,1,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,0,-1,1],[1,0,0,0,1]],"degrees":[396,265,396,491,491,887,887,226,265],"anticanonical_degree":4304,"mu":[4304,5],"max_slope":[887,1],"witness":{"deg":1774,"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0]],"slope":[887,1]},"verdict":"unstable","barycenter":[[-319,8608],[-1709,6456],[1709,6456],[-5879,25824],[1709,6456]],"kahler_einstein":false},{"id":"F.5D.0220","picard_rank":5,"rays":[[0,0,1,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,1,0,0,1],[0,0,-1,0,0],[0,0,1,0,-1],[1,0,-1,-1,1],[0,0,0,0,-1],[1,0,-1,0,1]],"degrees":[384,317,198,384,317,293,293,186,408,198],"anticanonical_degree":2978,"mu":[2978,5],"max_slope":[586,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,-1],[1,0,-1,-1,1],[0,0,0,0,-1],[1,0,-1,0,1]],"deg":2344,"slope":[586,1]},"verdict":"stable","barycenter":[[587,8934],[-1369,17868],[1369,17868],[-2543,17868],[1369,8934]],"kahler_einstein":false},{"id":"F.5D.0221","picard_rank":4,"rays":[[0,1,0,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,1,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,-1,-1,1],[1,0,-1,0,1]],"degrees":[412,502,412,464,757,876,293,255,209],"anticanonical_degree":4180,"mu":[836,1],"max_slope":[876,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":876,"slope":[876,1]},"verdict":"unstable","barycenter":[[-332,3135],[-3479,25080],[-2819,12540],[151,5016],[3479,12540]],"kahler_einstein":false},{"id":"F.5D.0222","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,0,1,0],[1,-1,0,-1,1],[0,1,0,0,0],[1,-1,1,0,1]],"degrees":[279,538,254,119,657,361,456,177,336,361],"anticanonical_degree":3538,"mu":[3538,5],"max_slope":[776,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":776,"slope":[776,1]},"verdict":"unstable","barycenter":[[805,10614],[-167,3538],[-4007,21228],[-1409,21228],[2701,10614]],"kahler_einstein":false},{"id":"F.5D.0223","picard_rank":4,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,1,1],[1,1,1,1,1],[0,0,0,-1,0],[0,0,0,0,1],[0,-1,0,0,0],[0,0,1,1,0]],"degrees":[679,642,811,217,425,896,169,425,254],"anticanonical_degree":4518,"mu":[4518,5],"max_slope":[980,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":980,"slope":[980,1]},"verdict":"unstable","barycenter":[[197,13554],[-293,1004],[845,9036],[6451,27108],[3221,13554]],"kahler_einstein":false},{"id":"F.5D.0224","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,-1,1,0,1],[0,-1,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,0],[1,0,0,0,-1]],"degrees":[376,376,376,376,82,834,264,376,264,376],"anticanonical_degree":3700,"mu":[740,1],"max_slope":[916,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":916,"slope":[916,1]},"verdict":"unstable","barycenter":[[0,1],[-308,925],[-479,2775],[-479,2775],[34,2775]],"kahler_einstein":false},{"id":"F.5D.0225","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1],[-1,-1,1,0,1],[0,0,0,-1,0],[0,1,0,0,0],[0,-1,0,1,1],[0,0,-1,0,0],[0,-1,0,0,0]],"degrees":[264,376,720,456,640,1185,640,456,89],"anticanonical_degree":4826,"mu":[4826,5],"max_slope":[1274,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":1274,"slope":[1274,1]},"verdict":"unstable","barycenter":[[-2780,7239],[-884,2413],[-1750,7239],[-120,2413],[-644,2413]],"kahler_einstein":false},{"id":"F.5D.0226","picard_rank":4,"rays":[[0,0,-1,1,0],[0,-1,0,0,0],[0,1,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,1,0,1],[1,1,1,1,1]],"degrees":[225,840,125,490,409,715,759,306,409],"anticanonical_degree":4278,"mu":[4278,5],"max_slope":[865,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,1,0],[0,-1,0,0,0],[0,1,0,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,1,0,1]],"deg":3460,"slope":[865,1]},"verdict":"unstable","barycenter":[[-2381,8556],[5827,25668],[-371,12834],[1726,6417],[2297,25668]],"kahler_einstein":false},{"id":"F.5D.0227","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,1,0,0,1],[0,0,0,-1,0],[0,0,1,0,1],[0,0,-1,0,0],[0,0,0,-1,1],[-1,0,0,0,0],[0,0,0,1,-1],[0,0,0,0,-1],[1,0,0,0,0]],"degrees":[360,360,304,376,376,129,170,433,432,530],"anticanonical_degree":3470,"mu":[694,1],"max_slope":[700,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":700,"slope":[700,1]},"verdict":"unstable","barycenter":[[-908,5205],[-796,5205],[-114,1735],[-10,347],[228,1735]],"kahler_einstein":false},{"id":"F.5D.0228","picard_rank":4,"rays":[[0,0,1,0,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,1],[-1,1,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,1,-1]],"degrees":[401,282,390,384,265,390,401,407,672],"anticanonical_degree":3592,"mu":[3592,5],"max_slope":[703,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,1],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,1,-1]],"deg":2812,"slope":[703,1]},"verdict":"stable","barycenter":[[-513,3592],[-1229,10776],[-919,21552],[77,7184],[919,10776]],"kahler_einstein":false},{"id":"F.5D.0229","picard_rank":4,"rays":[[-1,1,0,1,1],[0,0,-1,0,0],[0,0,1,1,1],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,-1,0]],"degrees":[440,456,456,1025,264,704,440,129,896],"anticanonical_degree":4810,"mu":[962,1],"max_slope":[1154,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1154,"slope":[1154,1]},"verdict":"unstable","barycenter":[[-1108,7215],[-454,1443],[-44,185],[408,2405],[736,2405]],"kahler_einstein":false},{"id":"F.5D.0230","picard_rank":5,"rays":[[-1,-1,1,0,1],[0,1,0,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,1,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1]],"degrees":[190,689,440,377,440,250,377,250,122,567],"anticanonical_degree":3702,"mu":[3702,5],"max_slope":[811,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":811,"slope":[811,1]},"verdict":"unstable","barycenter":[[-955,11106],[-1901,7404],[955,11106],[-1261,7404],[207,2468]],"kahler_einstein":false},{"id":"F.5D.0231","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,1,0,0],[0,-1,0,1,1],[-1,-1,1,0,1],[1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[-1,0,0,0,0],[1,1,-1,0,-1]],"degrees":[190,236,299,190,190,299,253,115,368,236,236],"anticanonical_degree":2612,"mu":[2612,5],"max_slope":[1007,2],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0],[-1,-1,1,0,1],[1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[-1,0,0,0,0],[1,1,-1,0,-1]],"deg":2014,"slope":[1007,2]},"verdict":"stable","barycenter":[[263,7836],[-887,5224],[-263,7836],[-263,5224],[-361,5224]],"kahler_einstein":false},{"id":"F.5D.0232","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,-1,1,0,1],[0,1,0,0,0],[1,1,-1,0,-1],[0,-1,0,1,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,0,0,0,-1]],"degrees":[498,236,198,447,434,498,198,185,434,262],"anticanonical_degree":3390,"mu":[678,1],"max_slope":[632,1],"witness":{"dim":1,"rays_in_V":[[-1,-1,1,0,1],[1,1,-1,0,-1]],"deg":632,"slope":[632,1]},"verdict":"stable","barycenter":[[-39,113],[-151,1130],[-203,1695],[179,3390],[-811,3390]],"kahler_einstein":false},{"id":"F.5D.0233","picard_rank":3,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,0,-1,0,0],[0,1,0,1,1],[0,0,0,-1,0],[1,0,0,0,1]],"degrees":[1264,265,502,497,497,502,999,762],"anticanonical_degree":5288,"mu":[5288,5],"max_slope":[1264,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1264,"slope":[1264,1]},"verdict":"unstable","barycenter":[[-12103,31728],[-4013,15864],[-8951,31728],[1933,10576],[10253,31728]],"kahler_einstein":false},{"id":"F.5D.0234","picard_rank":4,"rays":[[0,1,0,0,1],[0,0,-1,0,0],[0,0,0,1,-1],[-1,0,0,0,0],[1,0,0,-1,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,1,0,1]],"degrees":[406,390,502,588,198,492,406,304,390],"anticanonical_degree":3676,"mu":[3676,5],"max_slope":[724,1],"witness":{"dim":4,"rays_in_V":[[0,1,0,0,1],[0,0,0,1,-1],[-1,0,0,0,0],[1,0,0,-1,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0]],"deg":2896,"slope":[724,1]},"verdict":"stable","barycenter":[[543,3676],[-1373,22056],[-1501,11028],[-259,7352],[1373,11028]],"kahler_einstein":false},{"id":"F.5D.0235","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,1,0,-1,0],[0,0,-1,0,0],[1,0,-1,-1,1],[0,0,0,0,1],[0,0,1,0,-1]],"degrees":[305,256,708,331,256,72,305,229,331,229,304],"anticanonical_degree":3326,"mu":[3326,5],"max_slope":[780,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":780,"slope":[780,1]},"verdict":"unstable","barycenter":[[-1199,6652],[-531,3326],[-137,6652],[-531,1663],[137,6652]],"kahler_einstein":false},{"id":"F.5D.0236","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,-1,0],[0,0,0,-1,0],[0,0,0,1,0],[0,-1,0,0,0],[0,0,0,0,1],[0,1,0,0,1],[1,0,-1,1,1]],"degrees":[229,379,840,608,256,485,369,92,369,379],"anticanonical_degree":4006,"mu":[4006,5],"max_slope":[932,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":932,"slope":[932,1]},"verdict":"unstable","barycenter":[[-5557,24036],[-1873,12018],[-5891,24036],[-2269,24036],[1873,6009]],"kahler_einstein":false},{"id":"F.5D.0237","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,1,-1,1],[0,-1,0,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[1,-1,1,0,1],[0,0,0,-1,0],[0,1,-1,1,0],[0,0,1,0,0],[0,0,0,0,-1]],"degrees":[216,214,119,156,364,364,639,697,491,578],"anticanonical_degree":3838,"mu":[3838,5],"max_slope":[1555,2],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,-1,1,-1,1],[0,-1,0,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[0,1,-1,1,0],[0,0,1,0,0],[0,0,0,0,-1]],"deg":3110,"slope":[1555,2]},"verdict":"unstable","barycenter":[[-485,1919],[-3077,5757],[-2771,23028],[2239,11514],[701,7676]],"kahler_einstein":false},{"id":"F.5D.0238","picard_rank":5,"rays":[[-1,0,0,0,0],[0,1,0,-1,1],[0,0,0,-1,1],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,0],[1,0,-1,0,1]],"degrees":[395,369,100,221,653,864,369,184,616,395],"anticanonical_degree":4166,"mu":[4166,5],"max_slope":[1801,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,1],[0,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0]],"deg":1801,"slope":[1801,2]},"verdict":"unstable","barycenter":[[-5581,24996],[-2981,12498],[-3971,24996],[-4733,24996],[2397,8332]],"kahler_einstein":false},{"id":"F.5D.0239","picard_rank":6,"rays":[[-1,0,0,0,0],[0,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,1,-1],[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,-1,0],[0,0,0,1,0],[1,0,-1,-1,1]],"degrees":[315,229,305,154,469,360,100,184,305,360,315],"anticanonical_degree":3096,"mu":[3096,5],"max_slope":[623,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":623,"slope":[623,1]},"verdict":"unstable","barycenter":[[-983,6192],[-797,9288],[-1057,6192],[-797,4644],[-461,18576]],"kahler_einstein":false},{"id":"F.5D.0240","picard_rank":6,"rays":[[-1,0,0,0,0],[0,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,1,-1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,1,1,0],[1,0,-1,-1,1],[0,1,0,-1,0]],"degrees":[305,181,321,154,243,220,243,144,459,305,321],"anticanonical_degree":2896,"mu":[2896,5],"max_slope":[1143,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,1,-1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,1,1,0],[0,1,0,-1,0]],"deg":2286,"slope":[1143,2]},"verdict":"stable","barycenter":[[-669,5792],[211,8688],[-3973,17376],[211,4344],[295,5792]],"kahler_einstein":false},{"id":"F.5D.0241","picard_rank":6,"rays":[[0,0,0,0,-1],[0,0,1,0,-1],[0,-1,0,0,0],[1,1,0,-1,-1],[1,0,0,0,0],[0,-1,0,1,1],[0,1,0,0,0],[-1,-1,0,1,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[164,305,118,179,280,368,587,280,305,179,469],"anticanonical_degree":3234,"mu":[3234,5],"max_slope":[705,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":705,"slope":[705,1]},"verdict":"unstable","barycenter":[[-431,6468],[-1567,6468],[-659,3234],[69,2156],[-659,1617]],"kahler_einstein":false},{"id":"F.5D.0242","picard_rank":5,"rays":[[-1,0,0,0,0],[0,-1,0,1,1],[0,0,1,0,-1],[0,0,-1,0,0],[-1,-1,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[1,1,0,-1,-1],[0,1,0,0,0],[0,0,0,0,-1]],"degrees":[179,736,369,369,280,557,155,459,712,188],"anticanonical_degree":4004,"mu":[4004,5],"max_slope":[867,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":867,"slope":[867,1]},"verdict":"unstable","barycenter":[[-1075,3432],[-5581,24024],[-31,132],[-107,24024],[-31,66]],"kahler_einstein":false},{"id":"F.5D.0243","picard_rank":5,"rays":[[0,0,1,0,-1],[0,0,0,0,-1],[0,-1,0,0,0],[1,1,0,-1,-1],[-1,-1,0,1,1],[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,1,0,0,0]],"degrees":[385,188,179,179,752,179,752,573,385,752],"anticanonical_degree":4324,"mu":[4324,5],"max_slope":[931,1],"witness":{"deg":2793,"dim":3,"rays_in_V":[[0,-1,0,0,0],[1,1,0,-1,-1],[-1,-1,0,1,1],[-1,0,0,0,0],[1,0,0,0,0],[0,1,0,0,0]],"slope":[931,1]},"verdict":"unstable","barycenter":[[-5741,25944],[-5741,25944],[-3833,12972],[-1891,25944],[-3833,6486]],"kahler_einstein":false},{"id":"F.5D.0244","picard_rank":6,"rays":[[0,0,0,1,0],[-1,-1,0,1,1],[0,0,1,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,0,0],[0,0,0,0,-1],[0,1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,-1,-1]],"degrees":[174,573,307,174,573,573,92,573,307,174,174],"anticanonical_degree":3694,"mu":[3694,5],"max_slope":[770,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,1,0],[-1,-1,0,1,1],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,0,0],[0,0,0,0,-1],[0,1,0,0,0],[-1,0,0,0,0],[1,1,0,-1,-1]],"deg":3080,"slope":[770,1]},"verdict":"unstable","barycenter":[[-4055,22164],[-4055,22164],[-4055,11082],[4055,22164],[-4055,5541]],"kahler_einstein":false},{"id":"F.5D.0245","picard_rank":7,"rays":[[-1,0,0,0,0],[-1,-1,0,1,1],[0,0,1,0,-1],[0,0,0,1,0],[1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,1,0,0,0],[0,0,-1,0,0],[1,1,0,-1,-1]],"degrees":[161,207,230,161,207,92,161,207,276,207,230,161],"anticanonical_degree":2300,"mu":[460,1],"max_slope":[460,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[-1,-1,0,1,1],[0,0,0,1,0],[1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,1,0,0,0],[1,1,0,-1,-1]],"deg":1840,"slope":[460,1]},"verdict":"strictly semistable","barycenter":[[-263,6900],[-263,6900],[-263,3450],[263,6900],[-263,1725]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0246","picard_rank":6,"rays":[[0,0,0,0,1],[0,0,1,0,-1],[-1,-1,0,1,1],[1,0,0,0,0],[0,0,0,-1,0],[1,1,0,-1,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0]],"degrees":[288,307,373,373,207,166,166,373,188,166,307],"anticanonical_degree":2914,"mu":[2914,5],"max_slope":[575,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,1],[-1,-1,0,1,1],[1,0,0,0,0],[0,0,0,-1,0],[1,1,0,-1,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0]],"deg":2300,"slope":[575,1]},"verdict":"stable","barycenter":[[-2135,17484],[-2135,17484],[-275,8742],[-5305,17484],[-275,4371]],"kahler_einstein":false},{"id":"F.5D.0247","picard_rank":6,"rays":[[0,0,0,1,0],[0,0,-1,0,0],[-1,-1,0,1,1],[0,0,0,0,1],[1,0,0,0,0],[1,1,0,-1,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,1,0,-1]],"degrees":[379,307,218,564,218,379,218,161,96,379,307],"anticanonical_degree":3226,"mu":[3226,5],"max_slope":[660,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":660,"slope":[660,1]},"verdict":"unstable","barycenter":[[1609,19356],[-9671,19356],[-1211,9678],[-1609,19356],[-1211,4839]],"kahler_einstein":false},{"id":"F.5D.0248","picard_rank":5,"rays":[[0,0,1,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,0,1],[0,0,0,-1,0],[1,0,-1,1,1],[-1,0,0,0,0],[0,1,0,0,1]],"degrees":[608,229,385,864,229,100,608,379,379,385],"anticanonical_degree":4166,"mu":[4166,5],"max_slope":[964,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":964,"slope":[964,1]},"verdict":"unstable","barycenter":[[-7637,24996],[-1913,12498],[-3811,24996],[3811,24996],[1913,6249]],"kahler_einstein":false},{"id":"F.5D.0249","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,0,1],[0,0,0,-1,0],[0,0,1,0,-1],[-1,0,0,0,0],[1,0,-1,1,1],[0,1,0,0,1]],"degrees":[229,369,360,181,220,528,576,347,347,369],"anticanonical_degree":3526,"mu":[3526,5],"max_slope":[709,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":709,"slope":[709,1]},"verdict":"unstable","barycenter":[[-4021,21156],[-401,10578],[-2947,21156],[3491,21156],[401,5289]],"kahler_einstein":false},{"id":"F.5D.0250","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,-1,0,0],[0,0,0,1,0],[1,0,0,0,1],[0,0,1,-1,1]],"degrees":[1104,433,212,459,192,433,837,459,645],"anticanonical_degree":4774,"mu":[4774,5],"max_slope":[1104,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1104,"slope":[1104,1]},"verdict":"unstable","barycenter":[[-4517,28644],[-3665,14322],[-3665,7161],[-923,4092],[4517,14322]],"kahler_einstein":false},{"id":"F.5D.0251","picard_rank":5,"rays":[[0,0,0,1,-1],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,1,0],[0,1,1,0,1],[0,0,1,0,1]],"degrees":[248,192,408,506,450,326,352,352,326,180],"anticanonical_degree":3340,"mu":[668,1],"max_slope":[672,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,1,-1],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,1,0],[0,0,1,0,1]],"deg":2688,"slope":[672,1]},"verdict":"unstable","barycenter":[[-188,2505],[-2861,20040],[2029,20040],[376,2505],[1231,6680]],"kahler_einstein":false},{"id":"F.5D.0252","picard_rank":4,"rays":[[0,0,0,0,-1],[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,-1,0,0],[-1,0,0,0,0],[0,0,1,0,1],[1,0,0,1,1]],"degrees":[1080,248,433,220,675,433,427,653,427],"anticanonical_degree":4596,"mu":[4596,5],"max_slope":[1080,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1080,"slope":[1080,1]},"verdict":"unstable","barycenter":[[-6653,27576],[-2585,13788],[-2585,6894],[4291,27576],[3005,9192]],"kahler_einstein":false},{"id":"F.5D.0253","picard_rank":4,"rays":[[0,0,0,-1,0],[0,1,0,0,-1],[0,-1,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,-1,-1,1]],"degrees":[427,1025,896,206,129,762,469,427,469],"anticanonical_degree":4810,"mu":[962,1],"max_slope":[1061,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,-1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1]],"deg":2122,"slope":[1061,1]},"verdict":"unstable","barycenter":[[-6563,28860],[-2311,4810],[-3127,9620],[-3127,9620],[-1409,7215]],"kahler_einstein":false},{"id":"F.5D.0254","picard_rank":5,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,1],[0,1,0,-1,0],[-1,0,1,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,1,0],[0,0,0,1,0]],"degrees":[347,528,181,181,417,347,436,417,528,144],"anticanonical_degree":3526,"mu":[3526,5],"max_slope":[708,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,1],[0,1,0,-1,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,1,0],[0,0,0,1,0]],"deg":2832,"slope":[708,1]},"verdict":"unstable","barycenter":[[-5939,21156],[823,10578],[-1431,7052],[823,5289],[2647,21156]],"kahler_einstein":false},{"id":"F.5D.0255","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,-1,0,1,1],[1,1,0,-1,-1],[-1,-1,0,1,1],[1,1,1,-1,-1],[0,0,0,1,1]],"degrees":[421,347,347,181,369,240,292,240,369,528],"anticanonical_degree":3334,"mu":[3334,5],"max_slope":[660,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,-1,0,1,1],[1,1,0,-1,-1],[-1,-1,0,1,1],[1,1,1,-1,-1],[0,0,0,1,1]],"deg":2640,"slope":[660,1]},"verdict":"stable","barycenter":[[1381,20004],[-5659,20004],[143,10002],[-1853,20004],[-1853,20004]],"kahler_einstein":false},{"id":"F.5D.0256","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,-1,0],[0,0,0,0,1],[0,0,1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,0,-1,1,1]],"degrees":[171,385,544,300,385,171,544,288,373,373],"anticanonical_degree":3534,"mu":[3534,5],"max_slope":[715,1],"witness":{"deg":1430,"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,1,0,0]],"slope":[715,1]},"verdict":"unstable","barycenter":[[-3739,21204],[-17,10602],[-3773,21204],[-17,5301],[3773,21204]],"kahler_einstein":false},{"id":"F.5D.0257","picard_rank":6,"rays":[[0,0,1,1,0],[0,0,0,-1,0],[0,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,-1,-1,1],[0,1,0,0,-1],[0,0,0,0,1]],"degrees":[272,171,224,171,325,224,236,305,325,305,216],"anticanonical_degree":2774,"mu":[2774,5],"max_slope":[541,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,0],[0,0,0,-1,0],[0,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,0,-1],[1,0,-1,-1,1],[0,0,0,0,1]],"deg":2164,"slope":[541,1]},"verdict":"stable","barycenter":[[-273,5548],[21,2774],[-231,5548],[-231,5548],[21,1387]],"kahler_einstein":false},{"id":"F.5D.0258","picard_rank":5,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[1,0,0,1,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,-1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,1,0],[0,0,1,0,1]],"degrees":[224,544,373,373,395,369,280,369,276,171],"anticanonical_degree":3374,"mu":[3374,5],"max_slope":[667,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,1]],"deg":1334,"slope":[667,1]},"verdict":"stable","barycenter":[[-1979,20244],[23,10122],[1667,20244],[23,5061],[1933,10122]],"kahler_einstein":false},{"id":"F.5D.0259","picard_rank":4,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,1,0],[0,1,0,-1,0],[1,0,0,1,1],[0,0,1,0,1]],"degrees":[816,421,395,324,433,336,433,421,395],"anticanonical_degree":3974,"mu":[3974,5],"max_slope":[816,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":816,"slope":[816,1]},"verdict":"unstable","barycenter":[[-3139,23844],[-17,11922],[-3173,23844],[-17,5961],[3173,11922]],"kahler_einstein":false},{"id":"F.5D.0260","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[1,1,-1,2,1],[0,1,-1,1,1]],"degrees":[785,785,472,184,1040,71,1328,472,313],"anticanonical_degree":5450,"mu":[1090,1],"max_slope":[1328,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0]],"deg":1328,"slope":[1328,1]},"verdict":"unstable","barycenter":[[-706,1635],[-389,6540],[-2116,8175],[11833,32700],[-389,6540]],"kahler_einstein":false},{"id":"F.5D.0261","picard_rank":5,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,-1,0],[0,0,1,0,0],[0,1,-1,0,1],[1,1,-2,1,1]],"degrees":[296,585,184,585,71,359,471,544,226,359],"anticanonical_degree":3680,"mu":[736,1],"max_slope":[783,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,-1,0],[0,0,1,0,0]],"deg":1566,"slope":[783,1]},"verdict":"unstable","barycenter":[[-1235,4416],[49,960],[-89,345],[-27,460],[49,960]],"kahler_einstein":false},{"id":"F.5D.0262","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,1,0,-1,-1],[0,0,0,-1,0],[0,-1,0,1,1],[0,0,0,0,-1],[1,1,0,0,-1],[-1,-1,0,1,1],[0,1,1,0,0]],"degrees":[466,264,219,255,421,421,202,219,255,466],"anticanonical_degree":3188,"mu":[3188,5],"max_slope":[598,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,-1,0,0,0],[0,1,1,0,0]],"deg":1196,"slope":[598,1]},"verdict":"stable","barycenter":[[-757,6376],[-319,2391],[319,4782],[757,6376],[-3547,9564]],"kahler_einstein":false},{"id":"F.5D.0263","picard_rank":6,"rays":[[0,0,1,0,-1],[0,0,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,-1,-1,1],[0,0,0,0,1],[0,0,1,0,0]],"degrees":[288,472,240,305,305,144,200,328,328,200,240],"anticanonical_degree":3050,"mu":[610,1],"max_slope":[616,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":616,"slope":[616,1]},"verdict":"unstable","barycenter":[[-184,1525],[0,1],[-46,1525],[-276,1525],[46,1525]],"kahler_einstein":false},{"id":"F.5D.0264","picard_rank":5,"rays":[[0,0,-1,0,0],[0,1,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,-1,0],[1,0,-1,1,1]],"degrees":[200,369,369,560,376,440,240,184,576,376],"anticanonical_degree":3690,"mu":[738,1],"max_slope":[744,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":744,"slope":[744,1]},"verdict":"unstable","barycenter":[[-314,1845],[0,1],[-476,1845],[-4,45],[316,1845]],"kahler_einstein":false},{"id":"F.5D.0265","picard_rank":5,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,1,-1,1,1],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,-1,0],[0,0,1,0,0],[0,1,0,0,1]],"degrees":[227,583,270,367,583,227,367,324,270,216],"anticanonical_degree":3434,"mu":[3434,5],"max_slope":[691,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":1382,"slope":[691,1]},"verdict":"unstable","barycenter":[[-3409,20604],[2801,20604],[-152,5151],[152,5151],[2801,20604]],"kahler_einstein":false},{"id":"F.5D.0266","picard_rank":5,"rays":[[0,0,0,0,-1],[1,0,-1,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,1,0],[0,1,1,0,-1],[0,0,1,-1,0]],"degrees":[239,355,355,355,271,280,239,196,355,271],"anticanonical_degree":2916,"mu":[2916,5],"max_slope":[1103,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[1,0,-1,1,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,1,0],[0,0,1,-1,0]],"deg":2206,"slope":[1103,2]},"verdict":"stable","barycenter":[[-253,17496],[-253,17496],[253,8748],[253,4374],[0,1]],"kahler_einstein":false},{"id":"F.5D.0267","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[0,0,1,0,0],[0,1,0,0,1],[1,1,0,1,1]],"degrees":[697,697,421,270,227,648,497,276,421],"anticanonical_degree":4154,"mu":[4154,5],"max_slope":[835,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":1670,"slope":[835,1]},"verdict":"unstable","barycenter":[[-5299,24924],[1603,12462],[-2227,24924],[2093,12462],[1603,12462]],"kahler_einstein":false},{"id":"F.5D.0268","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,0],[0,0,0,-1,0],[0,1,1,-1,1],[1,1,1,0,1]],"degrees":[657,657,418,390,527,260,288,239,418],"anticanonical_degree":3854,"mu":[3854,5],"max_slope":[1509,2],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,0],[0,0,0,-1,0],[0,1,1,-1,1]],"deg":3018,"slope":[1509,2]},"verdict":"stable","barycenter":[[-581,3854],[2713,23124],[773,11562],[-567,7708],[2713,23124]],"kahler_einstein":false},{"id":"F.5D.0269","picard_rank":5,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,-1,0,1,1],[-1,0,0,0,0],[0,1,0,0,0],[0,0,-1,0,0],[1,1,0,-1,-1],[1,0,0,0,0]],"degrees":[385,376,200,376,576,200,576,385,200,576],"anticanonical_degree":3850,"mu":[770,1],"max_slope":[776,1],"witness":{"deg":2328,"dim":3,"rays_in_V":[[0,-1,0,0,0],[-1,-1,0,1,1],[-1,0,0,0,0],[0,1,0,0,0],[1,1,0,-1,-1],[1,0,0,0,0]],"slope":[776,1]},"verdict":"unstable","barycenter":[[-316,1925],[-316,1925],[0,1],[-474,1925],[-474,1925]],"kahler_einstein":false},{"id":"F.5D.0270","picard_rank":6,"rays":[[0,0,0,1,0],[0,0,1,0,0],[1,0,0,0,0],[-1,-1,0,1,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,0,-1,-1],[0,1,0,0,0]],"degrees":[192,307,376,376,192,184,376,192,307,192,376],"anticanonical_degree":3070,"mu":[614,1],"max_slope":[614,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":614,"slope":[614,1]},"verdict":"strictly semistable","barycenter":[[-156,1535],[-156,1535],[0,1],[156,1535],[-624,1535]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,3,4,5,6,7,9,10],[1,8]]},{"id":"F.5D.0271","picard_rank":7,"rays":[[-1,-1,0,1,1],[0,0,1,0,0],[0,0,0,1,0],[1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,1,0,-1,-1],[0,0,0,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,0,0]],"degrees":[184,230,184,184,184,184,184,184,184,184,230,184],"anticanonical_degree":2300,"mu":[460,1],"max_slope":[460,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":460,"slope":[460,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,2,3,4,5,6,7,8,9,11],[1,10]]},{"id":"F.5D.0272","picard_rank":5,"rays":[[0,0,1,1,1],[0,1,0,0,0],[-1,-1,0,1,1],[1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,-1,-1]],"degrees":[368,242,242,242,368,368,242,368,242,242],"anticanonical_degree":2924,"mu":[2924,5],"max_slope":[547,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,1],[0,1,0,0,0],[-1,-1,0,1,1],[1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,-1,-1]],"deg":2188,"slope":[547,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.5D.0273","picard_rank":4,"rays":[[-1,1,1,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,0,1,1],[0,0,0,1,0],[0,-1,0,0,0],[1,0,0,0,0]],"degrees":[434,527,206,705,434,271,256,705,640],"anticanonical_degree":4178,"mu":[4178,5],"max_slope":[846,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":846,"slope":[846,1]},"verdict":"unstable","barycenter":[[-2197,12534],[995,8356],[-2591,12534],[925,8356],[995,8356]],"kahler_einstein":false},{"id":"F.5D.0274","picard_rank":4,"rays":[[0,0,0,0,-1],[0,1,0,0,1],[-1,-1,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,1,-1,-1,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,0,0]],"degrees":[721,721,648,421,300,227,421,227,648],"anticanonical_degree":4334,"mu":[4334,5],"max_slope":[875,1],"witness":{"deg":1750,"dim":2,"rays_in_V":[[-1,-1,1,1,0],[1,1,-1,-1,0],[-1,0,0,0,0],[1,0,0,0,0]],"slope":[875,1]},"verdict":"unstable","barycenter":[[-4253,26004],[-1603,6501],[-7459,26004],[-7459,26004],[1603,13002]],"kahler_einstein":false},{"id":"F.5D.0275","picard_rank":4,"rays":[[0,0,0,0,-1],[0,0,1,1,1],[-1,-1,1,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,1,-1,-1,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,0,0]],"degrees":[689,689,256,242,447,498,447,498,256],"anticanonical_degree":4022,"mu":[4022,5],"max_slope":[782,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,1,1,1],[-1,-1,1,1,0],[0,-1,0,0,0],[1,1,-1,-1,0],[-1,0,0,0,0],[1,0,0,0,0]],"deg":3128,"slope":[782,1]},"verdict":"stable","barycenter":[[1237,12066],[-5459,12066],[-995,8044],[-995,8044],[995,8044]],"kahler_einstein":false},{"id":"F.5D.0276","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,1,0],[1,0,0,0,1],[0,0,1,-1,1]],"degrees":[864,433,424,440,224,433,648,440,424],"anticanonical_degree":4330,"mu":[866,1],"max_slope":[872,1],"witness":{"deg":2616,"dim":3,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,0,1]],"slope":[872,1]},"verdict":"unstable","barycenter":[[-266,2165],[0,1],[-444,2165],[-356,2165],[532,2165]],"kahler_einstein":false},{"id":"F.5D.0277","picard_rank":5,"rays":[[1,0,0,1,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,0,0],[0,0,0,1,-1],[0,0,1,0,1]],"degrees":[360,224,360,360,326,360,360,326,224,360],"anticanonical_degree":3260,"mu":[652,1],"max_slope":[652,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":652,"slope":[652,1]},"verdict":"strictly semistable","barycenter":[[-8,163],[0,1],[-8,163],[16,163],[16,163]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5,6,8,9],[4,7]]},{"id":"F.5D.0278","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,1,-1,1],[-1,0,0,0,0],[1,0,1,0,1],[0,0,-1,0,0],[0,1,-1,1,0],[0,0,1,0,0]],"degrees":[419,419,615,196,419,419,312,615,312],"anticanonical_degree":3726,"mu":[3726,5],"max_slope":[722,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,1,-1,1],[0,0,-1,0,0],[0,1,-1,1,0],[0,0,1,0,0]],"deg":2888,"slope":[722,1]},"verdict":"stable","barycenter":[[-1901,22356],[-1901,22356],[0,1],[-1901,22356],[1901,11178]],"kahler_einstein":false},{"id":"F.5D.0279","picard_rank":4,"rays":[[1,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,1],[0,-1,1,1,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,-1,-1,1]],"degrees":[422,422,636,422,636,470,422,214,256],"anticanonical_degree":3900,"mu":[780,1],"max_slope":[764,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,1,0],[0,0,0,-1,0],[0,1,0,0,1],[0,-1,1,1,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,-1,-1,1]],"deg":3056,"slope":[764,1]},"verdict":"stable","barycenter":[[-1901,23400],[-1901,23400],[-4877,11700],[1901,11700],[-1901,23400]],"kahler_einstein":false},{"id":"F.5D.0280","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,-1,1,1,0],[1,1,-1,-1,0],[1,1,0,0,1]],"degrees":[527,527,498,498,1025,768,270,1025],"anticanonical_degree":5138,"mu":[5138,5],"max_slope":[1038,1],"witness":{"dim":1,"rays_in_V":[[-1,-1,1,1,0],[1,1,-1,-1,0]],"deg":1038,"slope":[1038,1]},"verdict":"unstable","barycenter":[[-2019,10276],[-2019,10276],[-1429,5138],[-1429,5138],[2019,10276]],"kahler_einstein":false},{"id":"F.5D.0281","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,0,0,1],[1,0,-2,1,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,-1,0,1]],"degrees":[28,180,663,505,663,663,45,1376,1904,505],"anticanonical_degree":6532,"mu":[6532,5],"max_slope":[1949,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1949,"slope":[1949,1]},"verdict":"unstable","barycenter":[[-5279,13064],[-7409,19596],[-17875,39192],[-5279,13064],[11761,39192]],"kahler_einstein":false},{"id":"F.5D.0282","picard_rank":6,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,-1,0,1],[1,0,-2,1,1],[-1,0,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,-1]],"degrees":[619,292,354,462,354,462,462,28,45,180,732],"anticanonical_degree":3990,"mu":[798,1],"max_slope":[948,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,-1]],"deg":1896,"slope":[948,1]},"verdict":"unstable","barycenter":[[-289,1330],[-71,399],[-1181,3990],[-289,1330],[239,3990]],"kahler_einstein":false},{"id":"F.5D.0283","picard_rank":5,"rays":[[0,0,1,0,-1],[0,0,-1,0,1],[0,-1,0,0,0],[1,0,-2,1,1],[0,1,-1,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1]],"degrees":[1824,28,505,623,505,623,623,45,292,960],"anticanonical_degree":6028,"mu":[6028,5],"max_slope":[1852,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,-1],[0,0,-1,0,1]],"deg":1852,"slope":[1852,1]},"verdict":"unstable","barycenter":[[-13741,36168],[-4325,18084],[-23923,36168],[-13741,36168],[-6623,36168]],"kahler_einstein":false},{"id":"F.5D.0284","picard_rank":5,"rays":[[1,-1,-1,1,1],[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,1,0,1],[0,-1,0,0,0],[0,0,0,0,1],[0,-1,0,0,1],[0,0,-1,0,0]],"degrees":[663,1680,1680,663,663,884,105,105,28,221],"anticanonical_degree":6692,"mu":[6692,5],"max_slope":[1799,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,-1,0,0,1]],"deg":3598,"slope":[1799,1]},"verdict":"unstable","barycenter":[[-6431,13384],[-365,956],[-9073,13384],[-6431,13384],[365,956]],"kahler_einstein":false},{"id":"F.5D.0285","picard_rank":6,"rays":[[1,-1,-1,1,1],[0,-1,0,0,1],[0,0,0,0,1],[0,0,0,-1,0],[0,-1,1,0,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,0],[0,1,0,0,-1],[0,0,-1,0,0],[0,0,0,0,-1]],"degrees":[462,28,105,462,616,462,105,455,756,154,455],"anticanonical_degree":4060,"mu":[812,1],"max_slope":[952,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,1],[0,0,0,0,1],[0,-1,0,0,0],[0,1,0,0,0],[0,1,0,0,-1],[0,0,0,0,-1]],"deg":1904,"slope":[952,1]},"verdict":"unstable","barycenter":[[-215,812],[-157,870],[-5279,12180],[-215,812],[157,870]],"kahler_einstein":false},{"id":"F.5D.0286","picard_rank":5,"rays":[[1,-1,-1,1,1],[0,1,0,0,-1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,1,0,1],[0,-1,0,0,0],[0,0,0,0,1],[0,-1,0,0,1],[0,0,-1,0,0]],"degrees":[591,1512,455,591,591,788,105,560,28,197],"anticanonical_degree":5418,"mu":[5418,5],"max_slope":[1540,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,-1],[0,-1,0,0,1]],"deg":1540,"slope":[1540,1]},"verdict":"unstable","barycenter":[[-1133,3612],[-41,86],[-5297,10836],[-1133,3612],[-19,774]],"kahler_einstein":false},{"id":"F.5D.0287","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,0,-1,1,1],[-1,0,0,0,1],[-1,0,1,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,0,0,-1],[0,0,0,0,-1]],"degrees":[442,135,442,634,28,799,634,165,1404,499],"anticanonical_degree":5182,"mu":[5182,5],"max_slope":[1432,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1432,"slope":[1432,1]},"verdict":"unstable","barycenter":[[-10091,15546],[-1715,7773],[-2699,5182],[-811,5182],[-1077,5182]],"kahler_einstein":false},{"id":"F.5D.0288","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,1,-1,0],[1,0,-1,-1,1],[0,1,0,-1,0]],"degrees":[28,559,409,240,1176,559,619,180,559,409],"anticanonical_degree":4738,"mu":[4738,5],"max_slope":[1204,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1204,"slope":[1204,1]},"verdict":"unstable","barycenter":[[-235,1236],[-2957,14214],[-4387,28428],[-2957,7107],[-235,1236]],"kahler_einstein":false},{"id":"F.5D.0289","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,1],[1,0,-1,1,1]],"degrees":[28,720,240,720,2268,960,560,560,720],"anticanonical_degree":6776,"mu":[6776,5],"max_slope":[2296,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":2296,"slope":[2296,1]},"verdict":"unstable","barycenter":[[-83,242],[-92,363],[-379,726],[-83,242],[184,363]],"kahler_einstein":false},{"id":"F.5D.0290","picard_rank":5,"rays":[[0,0,-1,0,0],[0,1,-1,0,0],[0,0,0,-1,0],[-1,0,1,0,1],[-1,0,0,0,0],[0,0,-1,1,1],[-1,0,0,0,1],[1,0,0,0,-1],[0,0,0,0,-1],[0,-1,0,0,0]],"degrees":[76,442,637,1155,159,637,45,1359,478,442],"anticanonical_degree":5430,"mu":[1086,1],"max_slope":[1404,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1404,"slope":[1404,1]},"verdict":"unstable","barycenter":[[-1211,1810],[-1201,3620],[-1201,1810],[-2173,10860],[-143,543]],"kahler_einstein":false},{"id":"F.5D.0291","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-1,-1,1],[0,0,1,0,0],[0,1,0,-1,0]],"degrees":[560,45,1376,712,712,104,712,2133,560],"anticanonical_degree":6914,"mu":[6914,5],"max_slope":[2178,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":2178,"slope":[2178,1]},"verdict":"unstable","barycenter":[[-3992,10371],[-3542,10371],[-4892,10371],[-7084,10371],[-3992,10371]],"kahler_einstein":false},{"id":"F.5D.0292","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,0,0,-1],[0,0,1,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,-1,0,1],[1,0,-2,1,1],[0,0,1,0,0]],"degrees":[104,292,732,511,45,511,409,409,511,848],"anticanonical_degree":4372,"mu":[4372,5],"max_slope":[2021,2],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,0,0,-1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,1,0,0]],"deg":2021,"slope":[2021,2]},"verdict":"unstable","barycenter":[[-5333,26232],[-1805,13116],[-8779,26232],[-5333,26232],[-1559,26232]],"kahler_einstein":false},{"id":"F.5D.0293","picard_rank":5,"rays":[[1,-2,1,1,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,0,1],[0,-1,0,0,1],[0,1,0,0,0],[0,0,0,0,-1]],"degrees":[602,602,602,823,221,50,257,61,1536,920],"anticanonical_degree":5674,"mu":[5674,5],"max_slope":[1586,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1586,"slope":[1586,1]},"verdict":"unstable","barycenter":[[-3085,8511],[-3638,8511],[-3085,8511],[661,17022],[1099,5674]],"kahler_einstein":false},{"id":"F.5D.0294","picard_rank":6,"rays":[[0,1,0,0,-1],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,-1,0,0,1],[-1,0,0,0,0],[1,-2,1,1,1],[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0],[0,1,0,0,0]],"degrees":[563,154,50,452,61,452,452,207,257,606,606],"anticanonical_degree":3860,"mu":[772,1],"max_slope":[872,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,-1],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,0,0]],"deg":1744,"slope":[872,1]},"verdict":"unstable","barycenter":[[-644,2895],[-853,2895],[-644,2895],[203,1930],[-157,5790]],"kahler_einstein":false},{"id":"F.5D.0295","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,-1,0,0,1],[1,-2,1,1,1],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,0,-1]],"degrees":[626,626,823,197,50,61,626,207,1080,1560],"anticanonical_degree":5856,"mu":[5856,5],"max_slope":[1621,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1621,"slope":[1621,1]},"verdict":"unstable","barycenter":[[-3091,8784],[-1457,2196],[-3091,8784],[-431,17568],[-1445,5856]],"kahler_einstein":false},{"id":"F.5D.0296","picard_rank":5,"rays":[[0,-1,0,0,0],[0,-1,1,1,1],[-1,0,0,0,0],[-1,0,0,0,1],[-1,1,0,0,1],[0,-1,0,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[126,605,162,61,896,165,605,770,443,1119],"anticanonical_degree":4952,"mu":[4952,5],"max_slope":[1180,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1180,"slope":[1180,1]},"verdict":"unstable","barycenter":[[-18259,29712],[-1333,2476],[-5129,29712],[1685,29712],[-7423,29712]],"kahler_einstein":false},{"id":"F.5D.0297","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,-1,0,0],[0,0,1,0,0],[0,1,0,0,0],[1,-1,-1,1,1]],"degrees":[506,506,703,197,160,61,257,824,606,506],"anticanonical_degree":4326,"mu":[4326,5],"max_slope":[954,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,-1,0,0],[0,1,-1,0,0],[0,0,1,0,0],[0,1,0,0,0]],"deg":1908,"slope":[954,1]},"verdict":"unstable","barycenter":[[-1411,6489],[-1294,6489],[-457,1442],[-1411,6489],[1765,12978]],"kahler_einstein":false},{"id":"F.5D.0298","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,0,-1],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,1,0,0,1],[0,0,0,-1,0],[1,-1,1,1,1]],"degrees":[680,240,1821,61,160,680,1080,920,680],"anticanonical_degree":6322,"mu":[6322,5],"max_slope":[1882,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1882,"slope":[1882,1]},"verdict":"unstable","barycenter":[[-3214,9483],[-5416,9483],[-3214,9483],[2,327],[4168,9483]],"kahler_einstein":false},{"id":"F.5D.0299","picard_rank":6,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,1],[1,0,0,0,-1],[0,1,0,0,0],[0,-1,1,1,1],[-1,0,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,0,0,0,-1]],"degrees":[696,494,221,447,696,494,226,126,126,76,268],"anticanonical_degree":3870,"mu":[774,1],"max_slope":[860,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[0,-1,0,1,0]],"deg":1720,"slope":[860,1]},"verdict":"unstable","barycenter":[[-9107,23220],[-5773,23220],[-1201,11610],[5773,23220],[-3371,11610]],"kahler_einstein":false},{"id":"F.5D.0300","picard_rank":7,"rays":[[0,0,0,1,0],[0,1,0,-1,0],[0,-1,1,1,1],[0,-1,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,0],[-1,0,0,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,0,-1],[0,0,0,0,-1]],"degrees":[126,340,396,76,396,180,258,154,258,126,334,216],"anticanonical_degree":2860,"mu":[572,1],"max_slope":[592,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,1,0,-1,0],[0,-1,0,1,0],[0,1,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0]],"deg":1184,"slope":[592,1]},"verdict":"unstable","barycenter":[[-13,44],[-5,52],[-1,286],[5,52],[-53,286]],"kahler_einstein":false},{"id":"F.5D.0301","picard_rank":6,"rays":[[0,1,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,1,1],[-1,0,0,0,0],[1,0,0,0,-1],[0,-1,0,1,0],[0,0,0,1,0],[0,0,0,0,-1]],"degrees":[680,478,197,126,258,478,218,415,76,384,260],"anticanonical_degree":3570,"mu":[714,1],"max_slope":[762,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,-1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,1,0]],"deg":1524,"slope":[762,1]},"verdict":"unstable","barycenter":[[-7003,21420],[-7397,21420],[-389,10710],[-1123,21420],[-337,1530]],"kahler_einstein":false},{"id":"F.5D.0302","picard_rank":5,"rays":[[-1,0,0,0,0],[0,-1,0,1,0],[0,-1,1,1,1],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,1],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,1,0,0,-1]],"degrees":[314,100,537,537,202,525,223,126,763,839],"anticanonical_degree":4166,"mu":[4166,5],"max_slope":[889,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":889,"slope":[889,1]},"verdict":"unstable","barycenter":[[-4031,12498],[-2651,8332],[-765,8332],[1630,6249],[-9883,24996]],"kahler_einstein":false},{"id":"F.5D.0303","picard_rank":5,"rays":[[-1,0,0,0,0],[0,-1,0,1,0],[0,-1,1,1,1],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,1],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,1,0,-1,-1]],"degrees":[306,124,516,516,159,493,210,417,258,799],"anticanonical_degree":3798,"mu":[3798,5],"max_slope":[799,1],"witness":{"dim":1,"rays_in_V":[[1,1,0,-1,-1]],"deg":799,"slope":[799,1]},"verdict":"unstable","barycenter":[[-889,3798],[-2543,5697],[-43,1899],[-379,5697],[-1906,5697]],"kahler_einstein":false},{"id":"F.5D.0304","picard_rank":5,"rays":[[0,1,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[1,-1,1,0,1],[0,0,0,1,0]],"degrees":[760,171,93,496,221,717,496,304,496,354],"anticanonical_degree":4108,"mu":[4108,5],"max_slope":[2620,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0]],"deg":2620,"slope":[2620,3]},"verdict":"unstable","barycenter":[[-508,3081],[-3487,12324],[-508,3081],[-157,6162],[2609,12324]],"kahler_einstein":false},{"id":"F.5D.0305","picard_rank":6,"rays":[[1,-1,1,0,1],[0,1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,1],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,0,-1,0],[0,0,0,1,0]],"degrees":[432,435,171,154,586,93,432,432,110,261,354],"anticanonical_degree":3460,"mu":[692,1],"max_slope":[2164,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,-1,0],[0,0,0,1,0]],"deg":2164,"slope":[2164,3]},"verdict":"unstable","barycenter":[[-22,173],[-1057,5190],[-22,173],[-382,2595],[923,5190]],"kahler_einstein":false},{"id":"F.5D.0306","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,1],[1,-1,1,0,1],[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,-1,0],[0,0,0,-1,0],[0,0,0,1,0]],"degrees":[757,560,560,197,560,93,171,824,110,960],"anticanonical_degree":4792,"mu":[4792,5],"max_slope":[1079,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,-1,0],[0,0,0,-1,0],[0,0,0,1,0]],"deg":2158,"slope":[1079,1]},"verdict":"unstable","barycenter":[[-767,3594],[-7571,14376],[-767,3594],[-2141,7188],[1633,14376]],"kahler_einstein":false},{"id":"F.5D.0307","picard_rank":5,"rays":[[0,-1,0,1,0],[-1,1,0,-1,1],[-1,0,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[0,0,1,0,1],[0,0,0,-1,0],[1,0,0,0,-1],[0,0,0,0,-1],[0,0,-1,0,0]],"degrees":[212,413,181,406,201,505,205,594,324,505],"anticanonical_degree":3546,"mu":[3546,5],"max_slope":[703,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0,0],[0,0,1,0,1],[1,0,0,0,-1],[0,0,0,0,-1],[0,0,-1,0,0]],"deg":2109,"slope":[703,1]},"verdict":"stable","barycenter":[[-566,1773],[-119,394],[173,3546],[-341,3546],[-173,1773]],"kahler_einstein":false},{"id":"F.5D.0308","picard_rank":5,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[1,-1,-1,1,1],[0,0,0,0,-1],[0,0,1,0,0]],"degrees":[160,221,536,536,800,104,160,536,800,757],"anticanonical_degree":4610,"mu":[922,1],"max_slope":[1012,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,1,0,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1]],"deg":2024,"slope":[1012,1]},"verdict":"unstable","barycenter":[[-1528,6915],[-1622,6915],[-268,1383],[-1528,6915],[1622,6915]],"kahler_einstein":false},{"id":"F.5D.0309","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,1],[0,0,0,-1,0],[1,-1,-1,1,1],[0,-1,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,0,0,0],[0,1,0,0,-1]],"degrees":[154,160,432,432,104,160,432,304,586,304,392],"anticanonical_degree":3460,"mu":[692,1],"max_slope":[740,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":740,"slope":[740,1]},"verdict":"unstable","barycenter":[[-22,173],[-15,173],[-36,173],[-22,173],[15,173]],"kahler_einstein":false},{"id":"F.5D.0310","picard_rank":6,"rays":[[0,1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,-1],[1,-1,-1,1,1],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,1,1,0,-1]],"degrees":[191,422,154,422,148,422,252,241,241,191,576],"anticanonical_degree":3260,"mu":[652,1],"max_slope":[1994,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,0],[0,0,-1,0,0],[0,1,0,0,-1],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,1,1,0,-1]],"deg":1994,"slope":[1994,3]},"verdict":"unstable","barycenter":[[-713,9780],[157,4890],[-2767,9780],[-713,9780],[-157,4890]],"kahler_einstein":false},{"id":"F.5D.0311","picard_rank":5,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[1,-1,-1,1,1],[0,1,0,0,-1],[0,0,1,0,0]],"degrees":[464,197,520,520,160,104,304,520,784,717],"anticanonical_degree":4290,"mu":[858,1],"max_slope":[914,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":914,"slope":[914,1]},"verdict":"unstable","barycenter":[[-1022,6435],[-2128,6435],[-20,99],[-1022,6435],[-362,6435]],"kahler_einstein":false},{"id":"F.5D.0312","picard_rank":5,"rays":[[0,0,0,0,1],[0,-1,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,0,-1],[1,-1,-1,1,1],[0,1,1,0,-1]],"degrees":[432,252,197,475,475,241,296,191,475,672],"anticanonical_degree":3706,"mu":[3706,5],"max_slope":[2281,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,0,-1],[0,1,1,0,-1]],"deg":2281,"slope":[2281,3]},"verdict":"unstable","barycenter":[[-599,7412],[-1453,11118],[-4931,22236],[-599,7412],[-1223,11118]],"kahler_einstein":false},{"id":"F.5D.0313","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,1,1,1],[0,1,0,0,1]],"degrees":[171,1109,584,354,584,136,891,584,525],"anticanonical_degree":4938,"mu":[4938,5],"max_slope":[1109,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1109,"slope":[1109,1]},"verdict":"unstable","barycenter":[[-1378,7407],[-169,823],[-1378,7407],[1309,4938],[1447,4938]],"kahler_einstein":false},{"id":"F.5D.0314","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,1,0,1],[0,0,0,-1,0],[0,1,0,-1,1]],"degrees":[252,1056,563,513,241,563,563,272,493],"anticanonical_degree":4516,"mu":[4516,5],"max_slope":[1056,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1056,"slope":[1056,1]},"verdict":"unstable","barycenter":[[-975,9032],[-4729,13548],[-975,9032],[-1223,13548],[2925,9032]],"kahler_einstein":false},{"id":"F.5D.0315","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,1,0,1,1],[-1,0,0,1,0],[-1,0,0,0,1],[-1,0,1,0,1],[1,0,0,0,0]],"degrees":[74,417,952,443,664,443,221,92,417,1247],"anticanonical_degree":4970,"mu":[994,1],"max_slope":[1321,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1321,"slope":[1321,1]},"verdict":"unstable","barycenter":[[-1627,4260],[-627,1988],[-643,2130],[403,14910],[63,284]],"kahler_einstein":false},{"id":"F.5D.0316","picard_rank":6,"rays":[[-1,1,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,-1,0],[-1,0,1,1,1],[0,0,-1,0,0],[-1,0,0,1,0],[1,0,0,0,0],[-1,0,0,0,1]],"degrees":[321,761,321,74,186,403,368,368,221,653,72],"anticanonical_degree":3748,"mu":[3748,5],"max_slope":[790,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,-1,0],[-1,0,0,1,0],[1,0,0,0,0],[-1,0,0,0,1]],"deg":2370,"slope":[790,1]},"verdict":"unstable","barycenter":[[-6251,22488],[-6157,22488],[-172,937],[-2029,11244],[2021,7496]],"kahler_einstein":false},{"id":"F.5D.0317","picard_rank":6,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,1,1,1],[1,0,0,0,-1],[-1,1,0,0,1],[-1,0,0,1,0],[1,0,0,0,0],[-1,0,0,0,1]],"degrees":[257,74,321,336,490,336,492,321,154,485,92],"anticanonical_degree":3358,"mu":[3358,5],"max_slope":[700,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,-1],[1,0,0,0,0],[-1,0,0,0,1]],"deg":1400,"slope":[700,1]},"verdict":"unstable","barycenter":[[-1553,6716],[-783,6716],[-288,1679],[369,3358],[13,6716]],"kahler_einstein":false},{"id":"F.5D.0318","picard_rank":6,"rays":[[0,1,0,0,1],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,-1,1],[-1,0,1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,-1,0,0],[0,0,1,1,0]],"degrees":[310,224,76,330,272,166,165,552,310,389,496],"anticanonical_degree":3290,"mu":[658,1],"max_slope":[1335,2],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,-1,1],[-1,0,1,0,0],[0,0,0,0,-1],[1,0,-1,0,0],[0,0,1,1,0]],"deg":2670,"slope":[1335,2]},"verdict":"unstable","barycenter":[[-982,4935],[-2557,19740],[-56,705],[-113,6580],[2557,9870]],"kahler_einstein":false},{"id":"F.5D.0319","picard_rank":5,"rays":[[0,0,1,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,1,0,1,1],[1,0,0,1,1],[1,0,0,0,1]],"degrees":[177,389,327,666,277,612,454,327,108,231],"anticanonical_degree":3568,"mu":[3568,5],"max_slope":[1457,2],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,0,1,1],[1,0,0,0,1]],"deg":2914,"slope":[1457,2]},"verdict":"unstable","barycenter":[[11,1338],[-1151,5352],[2425,21408],[4609,21408],[4423,21408]],"kahler_einstein":false},{"id":"F.5D.0320","picard_rank":6,"rays":[[0,0,1,1,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,0,-1],[1,1,-1,0,1],[0,-1,0,0,0],[1,0,-1,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,1,-1],[1,0,-1,-1,1]],"degrees":[177,279,260,260,249,249,104,270,177,279,186],"anticanonical_degree":2490,"mu":[498,1],"max_slope":[498,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,0,-1],[1,0,-1,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,1,-1],[1,0,-1,-1,1]],"deg":1992,"slope":[498,1]},"verdict":"strictly semistable","barycenter":[[197,3735],[-463,4980],[-601,14940],[601,7470],[463,4980]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0321","picard_rank":5,"rays":[[1,0,-1,-1,1],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,1,-1,0,1],[1,0,-1,0,1],[0,0,1,1,0]],"degrees":[204,317,650,333,322,327,214,322,124,531],"anticanonical_degree":3344,"mu":[3344,5],"max_slope":[675,1],"witness":{"dim":4,"rays_in_V":[[1,0,-1,-1,1],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,-1,0,1],[0,0,1,1,0]],"deg":2700,"slope":[675,1]},"verdict":"unstable","barycenter":[[-1907,20064],[-259,1824],[-223,1672],[-89,10032],[1643,6688]],"kahler_einstein":false},{"id":"F.5D.0322","picard_rank":5,"rays":[[0,0,1,-1,1],[0,0,0,-1,1],[0,-1,0,0,0],[1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,1],[-1,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1]],"degrees":[369,92,427,794,369,149,427,645,184,888],"anticanonical_degree":4344,"mu":[4344,5],"max_slope":[943,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":943,"slope":[943,1]},"verdict":"unstable","barycenter":[[-6461,26064],[-3605,26064],[-4061,13032],[-4517,13032],[3605,13032]],"kahler_einstein":false},{"id":"F.5D.0323","picard_rank":5,"rays":[[0,0,0,-1,0],[0,1,0,0,1],[0,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,0,0,-1,0],[0,0,0,0,-1],[0,0,1,1,1],[0,-1,0,0,0]],"degrees":[304,384,76,256,560,240,496,1020,560,384],"anticanonical_degree":4280,"mu":[856,1],"max_slope":[1096,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1096,"slope":[1096,1]},"verdict":"unstable","barycenter":[[-1117,3210],[-289,1605],[-187,3210],[-391,1605],[578,1605]],"kahler_einstein":false},{"id":"F.5D.0324","picard_rank":4,"rays":[[-1,0,0,1,0],[1,1,0,-1,1],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,-1,1],[1,0,1,0,1]],"degrees":[765,417,1168,627,403,417,224,124,627],"anticanonical_degree":4772,"mu":[4772,5],"max_slope":[1168,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1168,"slope":[1168,1]},"verdict":"unstable","barycenter":[[-2191,9544],[-3721,14316],[-527,9544],[-5861,14316],[3245,9544]],"kahler_einstein":false},{"id":"F.5D.0325","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,1,0,0,1],[-1,0,0,0,0],[-1,0,1,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,-1,1],[1,0,0,0,0],[0,0,0,0,-1]],"degrees":[369,212,379,117,369,360,379,221,698,600],"anticanonical_degree":3704,"mu":[3704,5],"max_slope":[815,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":815,"slope":[815,1]},"verdict":"unstable","barycenter":[[-5821,22224],[-2285,22224],[-1321,11112],[-179,7408],[2285,11112]],"kahler_einstein":false},{"id":"F.5D.0326","picard_rank":6,"rays":[[-1,0,0,1,0],[0,0,-1,0,0],[-1,1,0,1,0],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,1,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,-1,0],[1,0,0,0,0]],"degrees":[212,326,332,150,154,326,332,117,480,240,421],"anticanonical_degree":3090,"mu":[618,1],"max_slope":[1219,2],"witness":{"dim":4,"rays_in_V":[[-1,0,0,1,0],[-1,1,0,1,0],[0,0,0,-1,0],[0,0,0,-1,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,-1,0],[1,0,0,0,0]],"deg":2438,"slope":[1219,2]},"verdict":"stable","barycenter":[[-73,412],[-61,6180],[-781,9270],[-973,6180],[781,4635]],"kahler_einstein":false},{"id":"F.5D.0327","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,0,1,0],[0,0,1,0,1],[-1,0,0,0,0],[-1,1,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,-1,1],[1,0,0,0,-1],[0,0,0,0,-1]],"degrees":[364,212,552,117,364,243,552,333,693,192],"anticanonical_degree":3622,"mu":[3622,5],"max_slope":[1447,2],"witness":{"dim":4,"rays_in_V":[[-1,0,0,1,0],[0,0,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,-1,1],[1,0,0,0,-1],[0,0,0,0,-1]],"deg":2894,"slope":[1447,2]},"verdict":"stable","barycenter":[[-10079,21732],[-773,7244],[574,5433],[-5441,21732],[-1148,5433]],"kahler_einstein":false},{"id":"F.5D.0328","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[1,0,-1,0,1],[0,0,0,-1,0],[-1,1,1,0,0],[0,0,0,-1,1],[-1,0,0,0,0],[1,0,0,1,0],[-1,0,1,0,0],[0,0,0,0,-1]],"degrees":[279,327,260,322,327,182,225,504,212,442],"anticanonical_degree":3080,"mu":[616,1],"max_slope":[1213,2],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[1,0,-1,0,1],[0,0,0,-1,0],[0,0,0,-1,1],[-1,0,0,0,0],[1,0,0,1,0],[-1,0,1,0,0],[0,0,0,0,-1]],"deg":2426,"slope":[1213,2]},"verdict":"stable","barycenter":[[-2647,18480],[-5,132],[-1247,18480],[-3,280],[3233,18480]],"kahler_einstein":false},{"id":"F.5D.0329","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,1,0,0,1],[-1,0,0,0,0],[0,0,1,0,0],[0,0,-1,1,1],[-1,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,-1]],"degrees":[384,360,544,384,184,709,544,104,165,672],"anticanonical_degree":4050,"mu":[810,1],"max_slope":[874,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":874,"slope":[874,1]},"verdict":"unstable","barycenter":[[-2452,6075],[-758,6075],[-272,1215],[-212,6075],[-104,675]],"kahler_einstein":false},{"id":"F.5D.0330","picard_rank":5,"rays":[[1,0,0,0,-1],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,0,-1,1,1],[-1,0,0,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,1,0,-1]],"degrees":[228,243,165,243,384,486,252,384,486,651],"anticanonical_degree":3522,"mu":[3522,5],"max_slope":[1377,2],"witness":{"dim":4,"rays_in_V":[[1,0,0,0,-1],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,-1,1,1],[-1,0,0,0,1],[0,0,0,-1,0],[1,0,1,0,-1]],"deg":2754,"slope":[1377,2]},"verdict":"stable","barycenter":[[-2387,10566],[34,5283],[-2677,10566],[-77,10566],[-841,3522]],"kahler_einstein":false},{"id":"F.5D.0331","picard_rank":4,"rays":[[1,0,0,-1,1],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,1,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,1,0,1]],"degrees":[333,252,243,336,912,417,579,417,579],"anticanonical_degree":4068,"mu":[4068,5],"max_slope":[912,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":912,"slope":[912,1]},"verdict":"unstable","barycenter":[[-8429,24408],[-1,12],[59,2712],[-4361,24408],[7367,24408]],"kahler_einstein":false},{"id":"F.5D.0332","picard_rank":4,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,0,1],[1,0,0,0,-1],[0,-1,0,0,0],[0,1,-1,0,0],[0,0,0,1,1],[0,0,0,0,-1],[0,0,-1,0,0]],"degrees":[600,192,618,810,406,406,600,408,212],"anticanonical_degree":4252,"mu":[4252,5],"max_slope":[870,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,0,-1],[0,0,0,1,1],[0,0,0,0,-1]],"deg":2610,"slope":[870,1]},"verdict":"unstable","barycenter":[[-9053,25512],[-4333,25512],[-4333,12756],[134,3189],[-268,3189]],"kahler_einstein":false},{"id":"F.5D.0333","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,1,0,0,1],[1,0,-1,1,1]],"degrees":[104,240,608,1176,608,464,848,464,608],"anticanonical_degree":5120,"mu":[1024,1],"max_slope":[1280,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1280,"slope":[1280,1]},"verdict":"unstable","barycenter":[[-173,960],[-329,1920],[-19,96],[-173,960],[329,960]],"kahler_einstein":false},{"id":"F.5D.0334","picard_rank":5,"rays":[[0,0,0,-1,0],[1,0,-1,-1,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,1,1,0],[0,1,0,-1,0]],"degrees":[104,469,469,351,240,444,469,229,480,351],"anticanonical_degree":3606,"mu":[3606,5],"max_slope":[1497,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,1,0,0],[0,0,1,1,0]],"deg":1497,"slope":[1497,2]},"verdict":"unstable","barycenter":[[-1387,21636],[-1043,10818],[11,21636],[-1043,5409],[-1387,21636]],"kahler_einstein":false},{"id":"F.5D.0335","picard_rank":4,"rays":[[1,0,0,1,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,1,0,1],[0,1,1,0,1]],"degrees":[616,616,1152,432,765,616,229,104,432],"anticanonical_degree":4962,"mu":[4962,5],"max_slope":[1152,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1152,"slope":[1152,1]},"verdict":"unstable","barycenter":[[-824,7443],[-1910,7443],[1348,7443],[-824,7443],[824,2481]],"kahler_einstein":false},{"id":"F.5D.0336","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,1,0,-1],[0,1,0,0,1],[1,0,-1,1,1]],"degrees":[252,240,528,444,528,432,768,432,528],"anticanonical_degree":4152,"mu":[4152,5],"max_slope":[856,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,-1],[0,1,0,0,1]],"deg":2568,"slope":[856,1]},"verdict":"unstable","barycenter":[[-271,3114],[-68,1557],[-541,3114],[-271,3114],[136,1557]],"kahler_einstein":false},{"id":"F.5D.0337","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,1,1],[-1,0,0,0,0],[0,0,1,0,1],[0,0,0,-1,0],[0,1,-1,0,0]],"degrees":[252,1440,513,675,675,765,675,513],"anticanonical_degree":5508,"mu":[5508,5],"max_slope":[1440,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1440,"slope":[1440,1]},"verdict":"unstable","barycenter":[[-151,1224],[-41,204],[-41,102],[-151,1224],[151,408]],"kahler_einstein":false},{"id":"F.5D.0338","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,0,0,1,0],[0,1,0,0,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[1,-2,1,1,0],[0,0,0,0,-1]],"degrees":[276,781,505,232,1648,43,43,1056,781,505],"anticanonical_degree":5870,"mu":[1174,1],"max_slope":[1691,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":1691,"slope":[1691,1]},"verdict":"unstable","barycenter":[[-6821,8805],[-15637,35220],[-6067,35220],[2036,8805],[-6821,17610]],"kahler_einstein":false},{"id":"F.5D.0339","picard_rank":6,"rays":[[0,-1,0,1,0],[0,0,0,1,0],[-1,0,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,-2,1,1,0],[0,0,0,-1,0],[0,1,0,0,0],[0,1,0,-1,0]],"degrees":[43,232,354,43,216,354,570,570,232,613,613],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[888,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,1,0],[0,0,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[0,1,0,-1,0]],"deg":1776,"slope":[888,1]},"verdict":"unstable","barycenter":[[-171,320],[-389,1280],[-47,1280],[0,1],[-171,640]],"kahler_einstein":false},{"id":"F.5D.0340","picard_rank":5,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,-2,1,1],[0,0,0,0,-1],[0,0,1,0,0],[0,1,0,0,1]],"degrees":[39,505,112,592,592,73,592,1248,1296,505],"anticanonical_degree":5554,"mu":[5554,5],"max_slope":[1384,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0]],"deg":2768,"slope":[1384,1]},"verdict":"unstable","barycenter":[[-2984,8331],[-5593,33324],[-12311,33324],[-2984,8331],[5593,16662]],"kahler_einstein":false},{"id":"F.5D.0341","picard_rank":6,"rays":[[0,0,0,0,-1],[0,0,1,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,1],[1,0,-2,1,1],[0,1,0,0,1],[0,0,1,0,0]],"degrees":[336,601,354,432,432,39,73,112,432,354,375],"anticanonical_degree":3540,"mu":[708,1],"max_slope":[768,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,1,0,-1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,0]],"deg":1536,"slope":[768,1]},"verdict":"unstable","barycenter":[[-10,59],[-239,3540],[-661,3540],[-10,59],[239,1770]],"kahler_einstein":false},{"id":"F.5D.0342","picard_rank":5,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,0,1],[0,0,0,0,-1],[0,0,0,0,1],[0,0,1,0,-1],[1,0,-2,1,1]],"degrees":[39,505,512,512,73,505,336,416,1136,512],"anticanonical_degree":4546,"mu":[4546,5],"max_slope":[1175,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":1175,"slope":[1175,1]},"verdict":"unstable","barycenter":[[-1936,6819],[455,27276],[-12071,27276],[-1936,6819],[-455,13638]],"kahler_einstein":false},{"id":"F.5D.0343","picard_rank":5,"rays":[[0,-1,0,1,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,-1,0,0],[0,1,0,-1,0],[0,0,0,0,-1],[1,-2,1,1,0]],"degrees":[54,186,485,71,276,533,671,982,485,671],"anticanonical_degree":4414,"mu":[4414,5],"max_slope":[1036,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,1,0],[0,1,0,-1,0]],"deg":1036,"slope":[1036,1]},"verdict":"unstable","barycenter":[[-3527,4414],[-1015,2207],[-107,8828],[-213,2207],[-1497,8828]],"kahler_einstein":false},{"id":"F.5D.0344","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,-2,1,1],[0,0,0,0,1],[0,0,1,0,0],[0,1,0,0,0]],"degrees":[56,832,552,505,552,56,552,224,1216,505],"anticanonical_degree":5050,"mu":[1010,1],"max_slope":[1272,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1272,"slope":[1272,1]},"verdict":"unstable","barycenter":[[-164,505],[0,1],[-978,2525],[-164,505],[504,2525]],"kahler_einstein":false},{"id":"F.5D.0345","picard_rank":6,"rays":[[0,0,1,0,0],[0,0,1,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[1,0,-2,1,1],[0,1,0,0,0]],"degrees":[488,488,354,432,56,56,432,224,224,432,354],"anticanonical_degree":3540,"mu":[708,1],"max_slope":[768,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,1,0,-1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1]],"deg":1536,"slope":[768,1]},"verdict":"unstable","barycenter":[[-10,59],[0,1],[-15,59],[-10,59],[0,1]],"kahler_einstein":false},{"id":"F.5D.0346","picard_rank":6,"rays":[[0,0,1,0,-1],[1,0,-2,1,1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,1,0,0],[0,0,1,0,0]],"degrees":[357,402,354,402,67,84,402,268,156,354,244],"anticanonical_degree":3090,"mu":[618,1],"max_slope":[628,1],"witness":{"dim":3,"rays_in_V":[[0,0,1,0,-1],[0,-1,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,1,0,0],[0,0,1,0,0]],"deg":1884,"slope":[628,1]},"verdict":"unstable","barycenter":[[-111,1030],[19,309],[-38,309],[-111,1030],[239,3090]],"kahler_einstein":false},{"id":"F.5D.0347","picard_rank":5,"rays":[[0,0,0,0,1],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,1,0,0],[1,0,-2,1,1],[0,0,1,0,0]],"degrees":[156,67,704,481,505,481,84,505,481,608],"anticanonical_degree":4072,"mu":[4072,5],"max_slope":[2629,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,1],[0,0,-1,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,1,0,0],[0,0,1,0,0]],"deg":2629,"slope":[2629,3]},"verdict":"unstable","barycenter":[[-5939,24432],[1543,12216],[-1543,6108],[-5939,24432],[5473,24432]],"kahler_einstein":false},{"id":"F.5D.0348","picard_rank":4,"rays":[[0,0,-1,1,0],[0,-1,0,0,0],[0,0,1,-1,0],[0,1,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-1,-1,1]],"degrees":[972,1385,288,1385,617,84,617,67,617],"anticanonical_degree":6032,"mu":[6032,5],"max_slope":[1427,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,1,1,0,0],[0,0,-1,0,0]],"deg":2854,"slope":[1427,1]},"verdict":"unstable","barycenter":[[-17155,36192],[5579,18096],[-5579,9048],[-29149,36192],[-17155,36192]],"kahler_einstein":false},{"id":"F.5D.0349","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,1],[0,-1,0,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[1,-2,1,1,2],[0,0,0,0,-1]],"degrees":[696,56,232,696,105,928,1785,696,1680],"anticanonical_degree":6874,"mu":[6874,5],"max_slope":[1890,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1890,"slope":[1890,1]},"verdict":"unstable","barycenter":[[-1588,3437],[-192,491],[-1588,3437],[-248,3437],[166,491]],"kahler_einstein":false},{"id":"F.5D.0350","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,1],[0,-1,1,0,1],[0,1,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,-1],[1,-1,-1,1,1],[0,0,-1,0,0]],"degrees":[495,495,56,660,756,105,560,455,495,165],"anticanonical_degree":4242,"mu":[4242,5],"max_slope":[966,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,-1]],"deg":1932,"slope":[966,1]},"verdict":"unstable","barycenter":[[-2071,8484],[-371,1818],[-10435,25452],[-2071,8484],[215,1818]],"kahler_einstein":false},{"id":"F.5D.0351","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,1,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,1,0],[0,-1,1,0,1],[-1,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,-1]],"degrees":[147,976,84,303,442,442,829,43,829,1545],"anticanonical_degree":5640,"mu":[1128,1],"max_slope":[1588,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1588,"slope":[1588,1]},"verdict":"unstable","barycenter":[[-3127,3384],[-1071,1880],[-449,11280],[-3127,6768],[-691,1410]],"kahler_einstein":false},{"id":"F.5D.0352","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,0,1],[0,1,0,0,1],[1,-1,0,1,0],[0,0,0,0,-1]],"degrees":[442,123,189,533,280,442,43,845,722,1077],"anticanonical_degree":4696,"mu":[4696,5],"max_slope":[1120,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1120,"slope":[1120,1]},"verdict":"unstable","barycenter":[[-555,1174],[-5109,9392],[-555,2348],[-659,9392],[1783,4696]],"kahler_einstein":false},{"id":"F.5D.0353","picard_rank":5,"rays":[[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,-1,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,1,0,0,0],[1,-1,-1,1,0]],"degrees":[409,661,936,252,184,232,43,409,613,661],"anticanonical_degree":4400,"mu":[880,1],"max_slope":[1004,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,-1,0,0,0],[0,1,-1,0,0],[0,0,-1,0,0],[0,1,0,0,0]],"deg":2008,"slope":[1004,1]},"verdict":"unstable","barycenter":[[-3341,6600],[-4997,26400],[-9461,26400],[-547,26400],[-3341,13200]],"kahler_einstein":false},{"id":"F.5D.0354","picard_rank":4,"rays":[[0,0,0,0,1],[0,1,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,-1,1,0,1]],"degrees":[43,1056,560,1971,312,184,872,560,872],"anticanonical_degree":6430,"mu":[1286,1],"max_slope":[2014,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":2014,"slope":[2014,1]},"verdict":"unstable","barycenter":[[-7084,9645],[-5444,9645],[-1442,9645],[-3542,9645],[1508,3215]],"kahler_einstein":false},{"id":"F.5D.0355","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[-1,1,1,0,1],[0,0,-1,1,1],[-1,0,0,0,1],[-1,0,1,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[442,144,442,557,39,356,557,241,413,981],"anticanonical_degree":4172,"mu":[4172,5],"max_slope":[1020,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1020,"slope":[1020,1]},"verdict":"unstable","barycenter":[[-1628,3129],[-1475,25032],[-279,1043],[-79,1192],[-563,4172]],"kahler_einstein":false},{"id":"F.5D.0356","picard_rank":5,"rays":[[0,0,-1,0,0],[0,0,0,-1,1],[0,-1,1,1,0],[-1,0,0,0,0],[-1,1,0,1,0],[0,-1,0,0,0],[-1,0,0,1,0],[1,0,0,-1,0],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[755,442,755,117,889,134,71,1077,442,196],"anticanonical_degree":4878,"mu":[4878,5],"max_slope":[1148,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1148,"slope":[1148,1]},"verdict":"unstable","barycenter":[[-2144,2439],[-1267,2439],[23,3252],[-2603,4878],[-2603,9756]],"kahler_einstein":false},{"id":"F.5D.0357","picard_rank":5,"rays":[[0,0,-1,0,0],[0,1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,0,-1],[-1,0,1,0,1],[-1,0,0,0,1],[0,-1,0,0,0],[0,0,-1,1,1],[0,0,0,0,-1]],"degrees":[152,442,560,168,936,712,56,442,560,392],"anticanonical_degree":4420,"mu":[884,1],"max_slope":[992,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,1]],"deg":992,"slope":[992,1]},"verdict":"unstable","barycenter":[[-122,221],[0,1],[-101,221],[-138,1105],[-229,1105]],"kahler_einstein":false},{"id":"F.5D.0358","picard_rank":5,"rays":[[0,0,-1,0,0],[1,0,0,0,-1],[0,0,0,0,-1],[-1,0,0,0,0],[-1,0,1,0,1],[-1,0,0,0,1],[1,1,0,0,-1],[0,0,-1,1,1],[0,-1,0,0,0],[0,0,0,-1,0]],"degrees":[139,468,285,201,625,84,442,486,442,486],"anticanonical_degree":3658,"mu":[3658,5],"max_slope":[2200,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[1,0,0,0,-1],[-1,0,1,0,1],[-1,0,0,0,1],[1,1,0,0,-1],[0,-1,0,0,0]],"deg":2200,"slope":[2200,3]},"verdict":"unstable","barycenter":[[-4549,10974],[571,5487],[-1341,3658],[-293,3658],[-755,3658]],"kahler_einstein":false},{"id":"F.5D.0359","picard_rank":4,"rays":[[1,1,0,0,-1],[-1,0,1,1,2],[-1,0,0,1,1],[0,0,0,-1,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1]],"degrees":[1081,633,163,796,84,633,1081,201,432],"anticanonical_degree":5104,"mu":[5104,5],"max_slope":[1123,1],"witness":{"dim":2,"rays_in_V":[[1,1,0,0,-1],[-1,0,0,0,1],[0,-1,0,0,0]],"deg":2246,"slope":[1123,1]},"verdict":"unstable","barycenter":[[-24323,30624],[1369,5104],[-5123,30624],[571,10208],[-7895,30624]],"kahler_einstein":false},{"id":"F.5D.0360","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,1,0,1],[0,1,1,0,1],[1,0,-1,1,1]],"degrees":[39,632,344,560,1647,632,416,560,632],"anticanonical_degree":5462,"mu":[5462,5],"max_slope":[1686,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1686,"slope":[1686,1]},"verdict":"unstable","barycenter":[[-1984,8193],[-812,8193],[-2164,8193],[-1984,8193],[3788,8193]],"kahler_einstein":false},{"id":"F.5D.0361","picard_rank":4,"rays":[[0,0,1,-1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,-1,1,0],[0,0,1,0,0],[1,0,-1,-1,1]],"degrees":[336,73,616,1025,72,616,1025,1377,616],"anticanonical_degree":5756,"mu":[5756,5],"max_slope":[1449,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1449,"slope":[1449,1]},"verdict":"unstable","barycenter":[[-1552,4317],[5383,34536],[-13241,34536],[-24007,34536],[-1552,4317]],"kahler_einstein":false},{"id":"F.5D.0362","picard_rank":4,"rays":[[-1,1,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[1,-1,1,0,1],[0,-1,0,0,0],[0,1,0,0,1],[0,0,0,0,1]],"degrees":[540,540,1372,245,785,785,288,533,54],"anticanonical_degree":5142,"mu":[5142,5],"max_slope":[1426,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1426,"slope":[1426,1]},"verdict":"unstable","barycenter":[[-2467,3428],[-1051,3428],[-11,30852],[-177,857],[6383,15426]],"kahler_einstein":false},{"id":"F.5D.0363","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,0],[0,0,0,1,0],[1,0,-1,-1,1],[0,0,1,-1,0]],"degrees":[56,504,488,409,208,504,409,784,504,224],"anticanonical_degree":4090,"mu":[818,1],"max_slope":[880,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,1,-1,0]],"deg":1760,"slope":[880,1]},"verdict":"unstable","barycenter":[[-62,409],[0,1],[-282,2045],[-648,2045],[-62,409]],"kahler_einstein":false},{"id":"F.5D.0364","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,1,0,1],[0,1,0,0,0],[1,0,-1,1,1]],"degrees":[56,624,208,560,1512,624,832,560,624],"anticanonical_degree":5600,"mu":[1120,1],"max_slope":[1568,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1568,"slope":[1568,1]},"verdict":"unstable","barycenter":[[-83,280],[0,1],[-657,1400],[-83,280],[21,50]],"kahler_einstein":false},{"id":"F.5D.0365","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,1,0],[0,0,0,1,0],[1,0,-1,-1,1],[0,0,1,-1,0]],"degrees":[84,449,357,409,176,449,409,392,449,268],"anticanonical_degree":3442,"mu":[3442,5],"max_slope":[2095,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,1,0],[0,0,0,1,0],[0,0,1,-1,0]],"deg":2095,"slope":[2095,3]},"verdict":"unstable","barycenter":[[-2035,20652],[931,10326],[-2381,20652],[-931,5163],[-2035,20652]],"kahler_einstein":false},{"id":"F.5D.0366","picard_rank":4,"rays":[[0,0,1,-1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,1,0],[0,0,1,0,0],[1,0,-1,-1,1]],"degrees":[268,84,553,905,243,553,905,528,553],"anticanonical_degree":4592,"mu":[4592,5],"max_slope":[2933,3],"witness":{"dim":3,"rays_in_V":[[0,0,1,-1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,1,0],[0,0,1,0,0]],"deg":2933,"slope":[2933,3]},"verdict":"unstable","barycenter":[[-5507,27552],[3275,13776],[-3421,27552],[-3275,6888],[-5507,27552]],"kahler_einstein":false},{"id":"F.5D.0367","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,1,0,1],[0,1,0,0,-1],[1,0,-1,1,1]],"degrees":[84,528,176,560,756,528,704,560,528],"anticanonical_degree":4424,"mu":[4424,5],"max_slope":[980,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,-1]],"deg":1960,"slope":[980,1]},"verdict":"unstable","barycenter":[[-249,1106],[34,237],[-1289,3318],[-249,1106],[68,237]],"kahler_einstein":false},{"id":"F.5D.0368","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,1,0,0,1],[0,0,-1,0,0],[1,2,1,1,2],[0,1,0,1,1]],"degrees":[1785,1785,972,729,84,729,729,243],"anticanonical_degree":7056,"mu":[7056,5],"max_slope":[1827,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":3654,"slope":[1827,1]},"verdict":"unstable","barycenter":[[-697,1568],[39,112],[-697,1568],[-93,1568],[39,112]],"kahler_einstein":false},{"id":"F.5D.0369","picard_rank":4,"rays":[[0,-1,0,0,1],[0,0,0,-1,0],[0,-1,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,0,0],[1,-1,-1,1,1]],"degrees":[232,688,920,50,688,232,920,1890,688],"anticanonical_degree":6308,"mu":[6308,5],"max_slope":[1940,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1940,"slope":[1940,1]},"verdict":"unstable","barycenter":[[-1570,4731],[-2164,4731],[-785,1577],[-1570,4731],[191,4731]],"kahler_einstein":false},{"id":"F.5D.0370","picard_rank":5,"rays":[[0,-1,0,0,1],[0,1,0,-1,0],[-1,0,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,0,0],[1,-2,1,1,1]],"degrees":[165,563,538,232,50,538,703,207,960,538],"anticanonical_degree":4494,"mu":[4494,5],"max_slope":[1010,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1010,"slope":[1010,1]},"verdict":"unstable","barycenter":[[-1343,6741],[-2396,6741],[-1343,6741],[-949,4494],[1321,13482]],"kahler_einstein":false},{"id":"F.5D.0371","picard_rank":4,"rays":[[0,1,0,-1,1],[-1,0,0,0,0],[0,0,0,0,-1],[-1,1,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[1,0,1,0,1]],"degrees":[249,227,975,499,726,241,258,507,726],"anticanonical_degree":4408,"mu":[4408,5],"max_slope":[975,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":975,"slope":[975,1]},"verdict":"unstable","barycenter":[[-4015,8816],[-3167,8816],[353,4408],[-3337,8816],[137,464]],"kahler_einstein":false},{"id":"F.5D.0372","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,1,1,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,1],[0,-1,0,1,0],[0,1,0,-1,0],[1,0,0,1,-1]],"degrees":[406,274,515,515,169,241,301,63,747,575],"anticanonical_degree":3806,"mu":[3806,5],"max_slope":[810,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,1,0],[0,1,0,-1,0]],"deg":810,"slope":[810,1]},"verdict":"unstable","barycenter":[[-2045,5709],[-1191,3806],[-661,22836],[27,7612],[-5905,22836]],"kahler_einstein":false},{"id":"F.5D.0373","picard_rank":6,"rays":[[0,1,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,1,0,0,0],[0,-1,1,1,1],[0,-1,0,1,0],[0,0,0,-1,0]],"degrees":[340,202,244,367,126,446,165,384,446,152,258],"anticanonical_degree":3130,"mu":[626,1],"max_slope":[630,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,-1,0],[0,-1,0,0,0],[0,1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0]],"deg":1260,"slope":[630,1]},"verdict":"unstable","barycenter":[[-5147,18780],[-2773,18780],[179,9390],[-467,18780],[-1511,9390]],"kahler_einstein":false},{"id":"F.5D.0374","picard_rank":5,"rays":[[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,1,1,1],[-1,0,0,0,1],[0,-1,0,0,0],[1,0,0,0,-1]],"degrees":[822,248,296,152,696,544,544,232,126,480],"anticanonical_degree":4140,"mu":[828,1],"max_slope":[948,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":948,"slope":[948,1]},"verdict":"unstable","barycenter":[[-1148,3105],[-862,3105],[-248,3105],[457,3105],[-823,3105]],"kahler_einstein":false},{"id":"F.5D.0375","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,1,1,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,1],[0,1,0,-1,0],[0,-1,0,1,0],[1,1,0,0,-1]],"degrees":[325,258,473,473,215,202,269,311,163,527],"anticanonical_degree":3216,"mu":[3216,5],"max_slope":[599,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,1],[0,1,0,-1,0],[0,-1,0,1,0],[1,1,0,0,-1]],"deg":1797,"slope":[599,1]},"verdict":"stable","barycenter":[[-2311,9648],[-739,6432],[953,19296],[-49,2412],[-3731,19296]],"kahler_einstein":false},{"id":"F.5D.0376","picard_rank":4,"rays":[[-1,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,-1,1,1],[1,1,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,0,0,-1]],"degrees":[597,163,368,600,965,202,600,763,232],"anticanonical_degree":4490,"mu":[898,1],"max_slope":[965,1],"witness":{"dim":1,"rays_in_V":[[1,1,0,0,-1]],"deg":965,"slope":[965,1]},"verdict":"unstable","barycenter":[[-1894,6735],[-497,1347],[-6857,13470],[-434,6735],[-1707,4490]],"kahler_einstein":false},{"id":"F.5D.0377","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[1,-1,1,2,1],[0,0,0,1,1]],"degrees":[863,257,891,562,562,72,606,562,301],"anticanonical_degree":4676,"mu":[4676,5],"max_slope":[2990,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,-1,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,0,0,1,1]],"deg":2990,"slope":[2990,3]},"verdict":"unstable","barycenter":[[-1349,7014],[-3181,14028],[-1349,7014],[101,1169],[2489,14028]],"kahler_einstein":false},{"id":"F.5D.0378","picard_rank":4,"rays":[[0,-1,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,-1],[-1,0,0,0,0],[0,1,0,0,0],[1,-1,-1,1,1],[0,0,0,0,-1]],"degrees":[536,93,232,616,848,616,1245,616,304],"anticanonical_degree":5106,"mu":[5106,5],"max_slope":[1338,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1338,"slope":[1338,1]},"verdict":"unstable","barycenter":[[-1310,7659],[-2792,7659],[-3320,7659],[-1310,7659],[-2182,7659]],"kahler_einstein":false},{"id":"F.5D.0379","picard_rank":4,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,1,0,0],[-1,0,1,0,1],[1,1,-1,0,-1]],"degrees":[324,245,255,569,569,230,475,485,730],"anticanonical_degree":3882,"mu":[3882,5],"max_slope":[735,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[-1,0,1,0,1],[1,1,-1,0,-1]],"deg":1470,"slope":[735,1]},"verdict":"stable","barycenter":[[-9083,23292],[-623,2588],[-711,2588],[791,11646],[-791,5823]],"kahler_einstein":false},{"id":"F.5D.0380","picard_rank":5,"rays":[[0,1,0,0,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[1,-1,1,1,1],[0,0,0,-1,0],[0,0,0,0,1],[0,1,0,-1,0]],"degrees":[464,160,208,653,488,488,488,304,165,392],"anticanonical_degree":3810,"mu":[762,1],"max_slope":[818,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":818,"slope":[818,1]},"verdict":"unstable","barycenter":[[-598,5715],[-812,5715],[-598,5715],[-238,5715],[244,1143]],"kahler_einstein":false},{"id":"F.5D.0381","picard_rank":5,"rays":[[0,1,0,0,1],[0,-1,0,1,0],[0,1,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,-1,0],[1,0,1,1,1]],"degrees":[165,232,160,464,354,464,629,435,261,464],"anticanonical_degree":3628,"mu":[3628,5],"max_slope":[2236,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,1],[0,-1,0,1,0],[0,1,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,-1,0]],"deg":2236,"slope":[2236,3]},"verdict":"unstable","barycenter":[[-296,2721],[607,5442],[-296,2721],[1471,10884],[2081,10884]],"kahler_einstein":false},{"id":"F.5D.0382","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,-1,1,1,1],[0,1,0,0,0]],"degrees":[592,208,824,160,592,800,232,592,960],"anticanonical_degree":4960,"mu":[992,1],"max_slope":[1120,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1120,"slope":[1120,1]},"verdict":"unstable","barycenter":[[-733,3720],[-4,15],[-733,3720],[467,3720],[37,186]],"kahler_einstein":false},{"id":"F.5D.0383","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,1,1,1],[0,0,0,-1,0],[0,1,0,0,0]],"degrees":[528,354,232,232,760,528,528,760,354],"anticanonical_degree":4276,"mu":[4276,5],"max_slope":[2692,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,0,0]],"deg":2692,"slope":[2692,3]},"verdict":"unstable","barycenter":[[-158,1069],[0,1],[-158,1069],[237,1069],[237,1069]],"kahler_einstein":false},{"id":"F.5D.0384","picard_rank":4,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,1,1,1],[0,1,0,-1,0],[0,1,0,0,1]],"degrees":[243,789,520,520,354,435,520,328,269],"anticanonical_degree":3978,"mu":[3978,5],"max_slope":[806,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,-1,0],[0,1,0,0,1]],"deg":2418,"slope":[806,1]},"verdict":"unstable","barycenter":[[-530,5967],[-3,221],[-530,5967],[125,3978],[55,234]],"kahler_einstein":false},{"id":"F.5D.0385","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,-1,1,1,1],[0,1,0,0,-1]],"degrees":[584,176,261,160,584,760,597,584,920],"anticanonical_degree":4626,"mu":[4626,5],"max_slope":[969,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,1,0,0,-1]],"deg":1938,"slope":[969,1]},"verdict":"unstable","barycenter":[[-886,6939],[-2632,6939],[-886,6939],[874,6939],[-848,6939]],"kahler_einstein":false},{"id":"F.5D.0386","picard_rank":3,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,-1,1,0,0],[0,1,0,0,1],[0,0,-1,0,0],[1,1,-1,1,1]],"degrees":[648,1245,354,648,891,597,243,648],"anticanonical_degree":5274,"mu":[5274,5],"max_slope":[1245,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1245,"slope":[1245,1]},"verdict":"unstable","barycenter":[[-46,293],[-75,293],[-243,586],[-46,293],[183,586]],"kahler_einstein":false},{"id":"F.5D.0387","picard_rank":5,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,1,1,1],[-1,0,0,0,0],[-1,1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,0],[0,0,0,0,-1]],"degrees":[656,417,469,48,417,187,187,469,1308,656],"anticanonical_degree":4814,"mu":[4814,5],"max_slope":[1356,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1356,"slope":[1356,1]},"verdict":"unstable","barycenter":[[-3041,7221],[-3041,14442],[-2393,9628],[1097,28884],[1097,28884]],"kahler_einstein":false},{"id":"F.5D.0388","picard_rank":6,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,1,0,1,1],[-1,0,1,0,0],[1,0,0,0,0],[-1,0,0,1,0],[1,0,0,-1,0],[-1,0,0,0,1]],"degrees":[157,517,48,321,383,383,321,660,187,413,134],"anticanonical_degree":3524,"mu":[3524,5],"max_slope":[1465,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,0,0],[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1465,"slope":[1465,2]},"verdict":"unstable","barycenter":[[-1673,5286],[-819,7048],[-1673,10572],[-4025,21144],[749,7048]],"kahler_einstein":false},{"id":"F.5D.0389","picard_rank":6,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,1,1,0],[0,0,-1,0,0],[1,0,-1,0,0],[0,0,0,0,-1],[-1,1,0,0,0],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,0,0,1]],"degrees":[310,108,123,616,198,541,411,310,352,264,147],"anticanonical_degree":3380,"mu":[676,1],"max_slope":[690,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[-1,0,1,0,0],[0,0,1,1,0],[0,0,-1,0,0],[1,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,0,0,1]],"deg":2760,"slope":[690,1]},"verdict":"unstable","barycenter":[[-4429,10140],[-4429,20280],[-23,104],[73,2535],[356,2535]],"kahler_einstein":false},{"id":"F.5D.0390","picard_rank":5,"rays":[[-1,1,0,0,0],[0,0,0,0,-1],[0,0,1,1,0],[0,-1,0,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,1],[0,0,-1,0,0],[1,0,0,0,1]],"degrees":[327,650,229,327,171,152,472,243,400,407],"anticanonical_degree":3378,"mu":[3378,5],"max_slope":[681,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,1,1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,1],[0,0,-1,0,0],[1,0,0,0,1]],"deg":2724,"slope":[681,1]},"verdict":"unstable","barycenter":[[-2975,10134],[-2975,20268],[929,20268],[1,6],[1169,5067]],"kahler_einstein":false},{"id":"F.5D.0391","picard_rank":6,"rays":[[0,0,0,-1,0],[-1,0,1,0,0],[0,0,1,1,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-1,0,1],[-1,1,0,0,0],[1,0,-1,-1,1],[0,0,1,1,0],[-1,0,0,0,0]],"degrees":[229,166,310,249,166,229,229,249,310,229,124],"anticanonical_degree":2490,"mu":[498,1],"max_slope":[498,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[-1,0,1,0,0],[0,0,1,1,-1],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-1,0,1],[1,0,-1,-1,1],[0,0,1,1,0],[-1,0,0,0,0]],"deg":1992,"slope":[498,1]},"verdict":"strictly semistable","barycenter":[[-788,3735],[-394,3735],[-394,3735],[197,3735],[197,3735]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0392","picard_rank":5,"rays":[[-1,1,0,0,0],[0,0,0,0,-1],[0,0,1,1,0],[0,-1,0,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-1,0,1],[0,0,-1,0,0],[1,0,-1,-1,1]],"degrees":[322,661,661,322,203,136,299,299,203,362],"anticanonical_degree":3468,"mu":[3468,5],"max_slope":[706,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,1,1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-1,0,1],[0,0,-1,0,0],[1,0,-1,-1,1]],"deg":2824,"slope":[706,1]},"verdict":"unstable","barycenter":[[-1097,2601],[-1097,5202],[-1097,5202],[-419,20808],[4807,20808]],"kahler_einstein":false},{"id":"F.5D.0393","picard_rank":5,"rays":[[1,0,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,1,0,1],[0,0,-1,0,0],[-1,0,0,0,1],[0,1,0,1,-1],[-1,0,0,1,0],[0,0,0,-1,0]],"degrees":[666,120,247,180,406,406,427,586,119,705],"anticanonical_degree":3862,"mu":[3862,5],"max_slope":[805,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,-1,0]],"deg":1610,"slope":[805,1]},"verdict":"unstable","barycenter":[[-2789,11586],[-1001,1931],[-1753,11586],[855,3862],[-1250,5793]],"kahler_einstein":false},{"id":"F.5D.0394","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,0,1],[-1,0,0,1,0],[0,0,0,-1,1],[0,0,-1,0,0],[1,0,0,0,0]],"degrees":[369,624,369,80,240,437,427,187,437,876],"anticanonical_degree":4046,"mu":[4046,5],"max_slope":[956,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":956,"slope":[956,1]},"verdict":"unstable","barycenter":[[-1993,6069],[-1993,12138],[-1891,24276],[-2085,8092],[1891,12138]],"kahler_einstein":false},{"id":"F.5D.0395","picard_rank":6,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,1,0,0],[1,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,1,0,1,1]],"degrees":[134,305,341,216,475,305,296,300,120,171,341],"anticanonical_degree":3004,"mu":[3004,5],"max_slope":[609,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":609,"slope":[609,1]},"verdict":"unstable","barycenter":[[-521,4506],[-489,6008],[-521,9012],[-173,6008],[1151,6008]],"kahler_einstein":false},{"id":"F.5D.0396","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[-1,0,1,0,0],[0,0,0,0,1],[0,0,0,-1,0],[-1,0,0,1,0],[0,1,0,1,1],[0,0,0,0,-1],[1,0,0,0,0]],"degrees":[369,120,405,369,187,576,171,405,592,660],"anticanonical_degree":3854,"mu":[3854,5],"max_slope":[780,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":780,"slope":[780,1]},"verdict":"unstable","barycenter":[[-1385,5781],[-3515,23124],[-1385,11562],[979,7708],[4093,23124]],"kahler_einstein":false},{"id":"F.5D.0397","picard_rank":5,"rays":[[0,1,0,1,1],[-1,0,0,1,0],[0,0,-1,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[720,184,384,384,120,867,720,147,216,688],"anticanonical_degree":4430,"mu":[886,1],"max_slope":[1014,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1014,"slope":[1014,1]},"verdict":"unstable","barycenter":[[-4108,6645],[506,6645],[-2054,6645],[-932,2215],[1784,6645]],"kahler_einstein":false},{"id":"F.5D.0398","picard_rank":4,"rays":[[-1,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,1,0,0,1],[1,0,0,-1,1]],"degrees":[507,417,164,1088,417,789,208,789,299],"anticanonical_degree":4678,"mu":[4678,5],"max_slope":[1088,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1088,"slope":[1088,1]},"verdict":"unstable","barycenter":[[-3785,7017],[1055,9356],[-3785,14034],[-4677,9356],[4405,14034]],"kahler_einstein":false},{"id":"F.5D.0399","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[-1,0,0,0,0],[-1,1,0,0,0],[0,0,-1,0,0],[1,0,1,1,1],[0,0,1,0,1],[0,0,0,1,1]],"degrees":[417,1029,776,98,204,417,776,621,155,155],"anticanonical_degree":4648,"mu":[4648,5],"max_slope":[1127,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1127,"slope":[1127,1]},"verdict":"unstable","barycenter":[[-3937,6972],[-3937,13944],[683,4648],[683,4648],[3057,9296]],"kahler_einstein":false},{"id":"F.5D.0400","picard_rank":6,"rays":[[0,-1,0,0,0],[-1,1,0,0,0],[0,0,-1,0,1],[-1,0,0,0,0],[0,0,1,0,-1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,1],[0,0,0,0,1],[1,0,0,1,1]],"degrees":[321,321,98,172,459,611,405,243,118,155,493],"anticanonical_degree":3396,"mu":[3396,5],"max_slope":[2089,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,1],[0,0,0,0,1]],"deg":2089,"slope":[2089,3]},"verdict":"unstable","barycenter":[[-2029,5094],[-2029,10188],[-331,6792],[1453,6792],[125,849]],"kahler_einstein":false},{"id":"F.5D.0401","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,1,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,0,1,0],[-1,1,0,-1,1],[1,-1,0,1,0]],"degrees":[552,327,618,187,187,104,327,618,365,365],"anticanonical_degree":3650,"mu":[730,1],"max_slope":[749,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,1,0,0,1],[-1,0,0,0,0],[1,0,0,1,0],[-1,1,0,-1,1],[1,-1,0,1,0]],"deg":2996,"slope":[749,1]},"verdict":"unstable","barycenter":[[-1669,3650],[-121,438],[-1669,7300],[1669,7300],[1043,10950]],"kahler_einstein":false},{"id":"F.5D.0402","picard_rank":6,"rays":[[0,0,0,0,-1],[1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[-1,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,0],[0,0,0,0,1],[0,0,0,-1,0],[1,-1,0,1,0]],"degrees":[357,316,240,234,310,123,310,357,123,316,234],"anticanonical_degree":2920,"mu":[584,1],"max_slope":[575,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,1],[0,0,0,-1,0],[1,-1,0,1,0]],"deg":2300,"slope":[575,1]},"verdict":"stable","barycenter":[[-457,4380],[-2533,17520],[-457,8760],[457,8760],[2533,17520]],"kahler_einstein":false},{"id":"F.5D.0403","picard_rank":5,"rays":[[0,0,-1,0,0],[0,1,0,0,1],[0,1,0,-1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,1,0,0],[1,-1,0,1,0],[1,0,0,1,0]],"degrees":[322,203,295,260,203,498,287,322,295,287],"anticanonical_degree":2972,"mu":[2972,5],"max_slope":[582,1],"witness":{"dim":4,"rays_in_V":[[0,1,0,0,1],[0,1,0,-1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,-1,0,1,0],[1,0,0,1,0]],"deg":2328,"slope":[582,1]},"verdict":"stable","barycenter":[[-155,2972],[-805,8916],[-155,5944],[155,5944],[805,4458]],"kahler_einstein":false},{"id":"F.5D.0404","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,0,1,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,1,0,1]],"degrees":[369,720,196,565,272,369,155,600,173,427],"anticanonical_degree":3846,"mu":[3846,5],"max_slope":[2347,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,1,0,1]],"deg":2347,"slope":[2347,3]},"verdict":"unstable","barycenter":[[1733,23076],[-1901,11538],[-1855,11538],[1957,7692],[4291,23076]],"kahler_einstein":false},{"id":"F.5D.0405","picard_rank":5,"rays":[[-1,1,0,0,0],[0,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,1,0,1],[0,0,0,1,0],[0,0,0,-1,0]],"degrees":[384,123,264,771,280,384,368,648,184,464],"anticanonical_degree":3870,"mu":[774,1],"max_slope":[894,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":894,"slope":[894,1]},"verdict":"unstable","barycenter":[[-1748,5805],[-874,5805],[-422,5805],[752,5805],[1604,5805]],"kahler_einstein":false},{"id":"F.5D.0406","picard_rank":5,"rays":[[0,0,-1,0,0],[0,1,0,-1,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,1,0,0],[0,1,0,0,1],[1,-1,0,1,-1],[1,-1,0,1,0]],"degrees":[327,353,400,260,166,234,327,400,353,234],"anticanonical_degree":3054,"mu":[3054,5],"max_slope":[600,1],"witness":{"dim":4,"rays_in_V":[[0,1,0,-1,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,0,1],[1,-1,0,1,-1],[1,-1,0,1,0]],"deg":2400,"slope":[600,1]},"verdict":"stable","barycenter":[[-394,4581],[-2533,9162],[-197,4581],[-1745,18324],[2533,18324]],"kahler_einstein":false},{"id":"F.5D.0407","picard_rank":4,"rays":[[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,1,0,-1,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,0,0,1],[1,-1,0,1,0]],"degrees":[417,292,912,405,203,417,304,507,709],"anticanonical_degree":4166,"mu":[4166,5],"max_slope":[912,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":912,"slope":[912,1]},"verdict":"unstable","barycenter":[[-579,2083],[-2951,8332],[-579,4166],[-781,4166],[1191,4166]],"kahler_einstein":false},{"id":"F.5D.0408","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,1,1],[-1,1,0,0,0],[-1,0,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,0,0,0],[0,0,0,0,-1]],"degrees":[433,485,433,427,112,485,427,972,912],"anticanonical_degree":4686,"mu":[4686,5],"max_slope":[1084,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1084,"slope":[1084,1]},"verdict":"unstable","barycenter":[[-2153,7029],[-2153,14058],[-7517,28116],[-3211,28116],[3211,14058]],"kahler_einstein":false},{"id":"F.5D.0409","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,1,0,1],[0,0,0,-1,0],[-1,1,0,0,1],[1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,0,0,0],[1,0,0,0,-1]],"degrees":[342,378,326,342,336,378,276,326,112,444],"anticanonical_degree":3260,"mu":[652,1],"max_slope":[652,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,1,0,1],[-1,1,0,0,1],[1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,-1]],"deg":2608,"slope":[652,1]},"verdict":"strictly semistable","barycenter":[[-137,978],[-329,3912],[-55,3912],[-137,1956],[55,1956]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0410","picard_rank":4,"rays":[[-1,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,1],[1,0,0,0,-1],[0,0,0,-1,0],[-1,1,0,0,1],[0,0,0,0,-1]],"degrees":[406,454,794,112,794,972,406,454,276],"anticanonical_degree":4668,"mu":[4668,5],"max_slope":[2948,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,1],[1,0,0,0,-1],[0,0,0,0,-1]],"deg":2948,"slope":[2948,3]},"verdict":"unstable","barycenter":[[-3989,7002],[-4061,28008],[3917,28008],[-3989,14004],[-3917,14004]],"kahler_einstein":false},{"id":"F.5D.0411","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,1,0,0,1],[1,0,0,1,0]],"degrees":[406,648,450,406,292,400,248,400,698],"anticanonical_degree":3948,"mu":[3948,5],"max_slope":[787,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,1],[1,0,0,1,0]],"deg":3148,"slope":[787,1]},"verdict":"stable","barycenter":[[-2173,11844],[-46,423],[-2173,23688],[143,7896],[92,423]],"kahler_einstein":false},{"id":"F.5D.0412","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,-1,1,0,1],[0,1,0,0,0]],"degrees":[184,464,936,288,184,752,464,752,936],"anticanonical_degree":4960,"mu":[992,1],"max_slope":[1120,1],"witness":{"deg":2240,"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0]],"slope":[1120,1]},"verdict":"unstable","barycenter":[[-901,1860],[-233,930],[-1,120],[-901,3720],[233,930]],"kahler_einstein":false},{"id":"F.5D.0413","picard_rank":5,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[0,1,1,0,0],[1,-1,-1,1,0]],"degrees":[323,351,587,236,184,323,184,351,448,587],"anticanonical_degree":3574,"mu":[3574,5],"max_slope":[731,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,-1,0,0,0],[0,1,0,0,0],[0,0,-1,0,0],[0,1,1,0,0]],"deg":1462,"slope":[731,1]},"verdict":"unstable","barycenter":[[-1759,5361],[-1771,21444],[-1771,21444],[1747,21444],[-1759,10722]],"kahler_einstein":false},{"id":"F.5D.0414","picard_rank":4,"rays":[[0,1,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,1,0],[1,0,1,0,1]],"degrees":[323,432,507,184,280,896,712,432,712],"anticanonical_degree":4478,"mu":[4478,5],"max_slope":[955,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0],[0,1,0,0,1],[0,0,0,0,-1]],"deg":1910,"slope":[955,1]},"verdict":"unstable","barycenter":[[-2540,6717],[436,6717],[350,6717],[-1270,6717],[1840,6717]],"kahler_einstein":false},{"id":"F.5D.0415","picard_rank":3,"rays":[[-1,0,0,0,0],[1,0,1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[0,1,0,0,1]],"degrees":[324,837,507,1344,837,513,513,507],"anticanonical_degree":5382,"mu":[5382,5],"max_slope":[1344,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1344,"slope":[1344,1]},"verdict":"unstable","barycenter":[[-123,299],[-9,52],[3,92],[-123,598],[9,26]],"kahler_einstein":false},{"id":"F.5D.0416","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,1],[0,-1,0,0,0],[-1,0,1,0,0],[-1,0,0,1,0],[-1,1,1,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[122,573,592,403,170,89,403,592,300,784],"anticanonical_degree":4028,"mu":[4028,5],"max_slope":[873,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":873,"slope":[873,1]},"verdict":"unstable","barycenter":[[-5383,12084],[-4421,24168],[809,12084],[-1771,12084],[1771,24168]],"kahler_einstein":false},{"id":"F.5D.0417","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,1,0,0],[0,-1,0,0,0],[-1,1,1,1,0],[1,0,0,0,0],[-1,0,0,1,0],[0,0,-1,1,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[313,313,409,409,880,62,409,409,96,880],"anticanonical_degree":4180,"mu":[836,1],"max_slope":[976,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":976,"slope":[976,1]},"verdict":"unstable","barycenter":[[-324,1045],[-5737,25080],[-162,1045],[3793,12540],[-5737,25080]],"kahler_einstein":false},{"id":"F.5D.0418","picard_rank":6,"rays":[[-1,0,0,0,1],[-1,0,1,1,1],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,0,0],[1,0,0,0,-1],[-1,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,-1,1],[-1,0,0,0,0]],"degrees":[62,313,313,313,280,417,226,226,271,313,96],"anticanonical_degree":2830,"mu":[566,1],"max_slope":[563,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,0],[1,0,0,0,-1],[0,0,0,0,-1],[-1,0,0,0,0]],"deg":1126,"slope":[563,1]},"verdict":"stable","barycenter":[[-556,4245],[-1561,16980],[-1561,16980],[-278,4245],[67,566]],"kahler_einstein":false},{"id":"F.5D.0419","picard_rank":5,"rays":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,-1,1],[0,0,-1,0,0],[1,0,0,0,-1],[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,1,1,1],[0,-1,0,0,0]],"degrees":[241,96,241,608,608,1008,63,271,608,608],"anticanonical_degree":4352,"mu":[4352,5],"max_slope":[1071,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,1]],"deg":1071,"slope":[1071,1]},"verdict":"unstable","barycenter":[[-1195,1632],[1,1088],[1,1088],[-1195,3264],[-1201,3264]],"kahler_einstein":false},{"id":"F.5D.0420","picard_rank":5,"rays":[[1,0,0,0,0],[0,1,0,-1,0],[0,0,-1,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[-1,0,1,1,1],[-1,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[933,417,434,279,70,434,150,417,584,296],"anticanonical_degree":4014,"mu":[4014,5],"max_slope":[1003,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":1003,"slope":[1003,1]},"verdict":"unstable","barycenter":[[-8503,24084],[-1823,24084],[-65,446],[-1823,12042],[721,8028]],"kahler_einstein":false},{"id":"F.5D.0421","picard_rank":6,"rays":[[0,0,0,0,-1],[-1,1,1,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,1],[1,0,0,0,0],[1,0,0,-1,0]],"degrees":[321,359,244,171,359,150,206,70,321,447,338],"anticanonical_degree":2986,"mu":[2986,5],"max_slope":[588,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[1,0,0,0,0],[1,0,0,-1,0]],"deg":1176,"slope":[588,1]},"verdict":"stable","barycenter":[[-1403,5972],[-187,5972],[-94,1493],[-653,5972],[-47,1493]],"kahler_einstein":false},{"id":"F.5D.0422","picard_rank":5,"rays":[[1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[-1,1,1,1,0],[-1,0,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0]],"degrees":[872,417,417,408,184,96,408,184,592,592],"anticanonical_degree":4170,"mu":[834,1],"max_slope":[968,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":968,"slope":[968,1]},"verdict":"unstable","barycenter":[[-644,2085],[-478,2085],[52,695],[52,695],[0,1]],"kahler_einstein":false},{"id":"F.5D.0423","picard_rank":6,"rays":[[-1,0,0,0,1],[-1,0,0,1,0],[-1,0,1,1,1],[1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,0,0]],"degrees":[144,184,344,440,200,344,321,328,488,96,321],"anticanonical_degree":3210,"mu":[642,1],"max_slope":[642,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":642,"slope":[642,1]},"verdict":"strictly semistable","barycenter":[[-314,1605],[0,1],[-62,535],[-166,1605],[224,1605]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,4,5,7,8,9],[6,10]]},{"id":"F.5D.0424","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,1,1,1],[0,0,0,-1,0],[-1,0,0,1,0],[0,-1,0,0,0],[1,0,0,0,0],[-1,0,0,0,0],[1,1,0,-1,-1]],"degrees":[400,242,242,400,242,242,400,576,92,400],"anticanonical_degree":3236,"mu":[3236,5],"max_slope":[668,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":668,"slope":[668,1]},"verdict":"unstable","barycenter":[[-1237,4854],[0,1],[0,1],[-1237,9708],[-1237,9708]],"kahler_einstein":false},{"id":"F.5D.0425","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,1,0],[0,0,0,0,-1],[-1,0,1,1,1],[1,1,0,0,-1],[1,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0]],"degrees":[547,228,163,215,547,560,496,118,560,214],"anticanonical_degree":3648,"mu":[3648,5],"max_slope":[674,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[1,1,0,0,-1],[0,-1,0,0,0]],"deg":1348,"slope":[674,1]},"verdict":"stable","barycenter":[[-1859,3648],[253,2432],[1507,21888],[-473,1368],[-275,912]],"kahler_einstein":false},{"id":"F.5D.0426","picard_rank":4,"rays":[[-1,0,0,1,0],[-1,0,0,0,0],[0,-1,1,1,0],[-1,1,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0]],"degrees":[205,144,470,675,205,1024,1024,675,470],"anticanonical_degree":4892,"mu":[4892,5],"max_slope":[1096,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,1]],"deg":2192,"slope":[1096,1]},"verdict":"unstable","barycenter":[[-1814,3669],[-7577,14676],[-3949,14676],[107,4892],[907,3669]],"kahler_einstein":false},{"id":"F.5D.0427","picard_rank":6,"rays":[[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,1],[1,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,-1,1],[-1,0,1,0,0],[0,0,-1,0,0],[0,0,1,1,0],[0,-1,0,0,0]],"degrees":[310,216,152,368,264,368,216,152,264,480,310],"anticanonical_degree":3100,"mu":[620,1],"max_slope":[620,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":620,"slope":[620,1]},"verdict":"strictly semistable","barycenter":[[-28,155],[0,1],[-9,155],[-9,155],[19,155]],"kahler_einstein":false,"polystable":true,"splitting":[[0,10],[1,2,3,4,5,6,7,8,9]]},{"id":"F.5D.0428","picard_rank":5,"rays":[[0,1,0,0,0],[0,0,0,-1,0],[0,0,1,1,0],[1,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,1,0,0],[-1,0,0,0,0],[1,0,0,1,1]],"degrees":[327,424,208,304,520,327,424,216,304,216],"anticanonical_degree":3270,"mu":[654,1],"max_slope":[654,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":654,"slope":[654,1]},"verdict":"strictly semistable","barycenter":[[-36,545],[0,1],[38,327],[38,327],[72,545]],"kahler_einstein":false,"polystable":true,"splitting":[[0,5],[1,2,3,4,6,7,8,9]]},{"id":"F.5D.0429","picard_rank":6,"rays":[[0,0,1,1,-1],[0,-1,0,0,0],[0,0,1,1,0],[-1,0,0,0,0],[1,0,-1,0,1],[-1,0,1,0,0],[0,0,0,-1,0],[1,0,-1,-1,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[248,249,208,248,208,208,208,248,208,208,249],"anticanonical_degree":2490,"mu":[498,1],"max_slope":[498,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":498,"slope":[498,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,2,3,4,5,6,7,8,9],[1,10]]},{"id":"F.5D.0430","picard_rank":5,"rays":[[1,0,-1,-1,1],[-1,0,1,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,-1,0,1],[-1,0,0,0,0],[0,1,0,0,0]],"degrees":[272,248,248,520,322,520,248,248,272,322],"anticanonical_degree":3220,"mu":[644,1],"max_slope":[644,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":644,"slope":[644,1]},"verdict":"strictly semistable","barycenter":[[-124,805],[0,1],[-62,805],[-62,805],[124,805]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5,6,7,8],[4,9]]},{"id":"F.5D.0431","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,1,1,1,1],[-1,0,1,0,0],[0,0,1,1,0],[0,-1,0,0,0],[0,1,1,0,1],[1,0,-1,0,0],[0,0,-1,0,0],[0,0,0,-1,0]],"degrees":[483,291,199,126,224,483,284,417,416,423],"anticanonical_degree":3346,"mu":[3346,5],"max_slope":[1897,3],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0,0],[-1,0,1,0,0],[0,0,1,1,0],[1,0,-1,0,0],[0,0,-1,0,0],[0,0,0,-1,0]],"deg":1897,"slope":[1897,3]},"verdict":"stable","barycenter":[[-33,956],[635,20076],[417,3346],[291,3346],[635,20076]],"kahler_einstein":false},{"id":"F.5D.0432","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,0,1],[-1,0,1,0,0],[0,0,1,1,0],[0,-1,0,0,0],[1,0,-1,0,0],[0,1,0,-1,1],[0,0,-1,0,0]],"degrees":[264,494,238,228,163,530,494,401,266,292],"anticanonical_degree":3370,"mu":[674,1],"max_slope":[642,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,0,1],[0,0,1,1,0],[0,-1,0,0,0],[0,1,0,-1,1],[0,0,-1,0,0]],"deg":2568,"slope":[642,1]},"verdict":"stable","barycenter":[[-3437,20220],[521,6740],[-461,10110],[-138,1685],[521,6740]],"kahler_einstein":false},{"id":"F.5D.0433","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,1,0],[1,1,0,0,1],[1,1,0,1,1]],"degrees":[641,641,258,383,496,496,238,383,258],"anticanonical_degree":3794,"mu":[3794,5],"max_slope":[1401,2],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,0,0,1]],"deg":2802,"slope":[1401,2]},"verdict":"stable","barycenter":[[-739,7588],[739,7588],[2773,22764],[2773,22764],[739,7588]],"kahler_einstein":false},{"id":"F.5D.0434","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,1,0],[1,1,-1,-1,1],[1,1,-1,0,1]],"degrees":[636,636,311,325,281,281,606,325,311],"anticanonical_degree":3712,"mu":[3712,5],"max_slope":[636,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0]],"deg":636,"slope":[636,1]},"verdict":"stable","barycenter":[[-4315,22272],[635,5568],[-1775,22272],[-1775,22272],[635,5568]],"kahler_einstein":false},{"id":"F.5D.0435","picard_rank":4,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-2,1,1,1,-1],[0,-1,0,0,1],[0,-1,0,0,0],[1,0,0,-1,1],[1,0,0,0,1]],"degrees":[700,62,983,221,700,221,479,479,983],"anticanonical_degree":4828,"mu":[4828,5],"max_slope":[1014,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,1]],"deg":2028,"slope":[1014,1]},"verdict":"unstable","barycenter":[[-8905,14484],[-5993,28968],[-364,3621],[-2483,4828],[8905,28968]],"kahler_einstein":false},{"id":"F.5D.0436","picard_rank":5,"rays":[[0,0,1,1,0],[-1,0,1,0,0],[0,0,-1,0,1],[-1,0,0,0,0],[0,1,0,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-1,0,0]],"degrees":[547,209,170,197,382,547,382,180,552,406],"anticanonical_degree":3572,"mu":[3572,5],"max_slope":[702,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,1,0],[-1,0,1,0,0],[0,0,-1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-1,0,0]],"deg":2808,"slope":[702,1]},"verdict":"stable","barycenter":[[-1097,3572],[-287,3572],[-385,1786],[385,3572],[287,1786]],"kahler_einstein":false},{"id":"F.5D.0437","picard_rank":5,"rays":[[0,0,-1,0,0],[0,0,1,1,0],[-1,0,0,0,0],[0,0,-1,0,1],[0,0,0,-1,0],[1,0,0,0,-1],[0,0,0,0,-1],[0,1,0,0,1],[0,-1,0,0,0],[-1,0,1,0,0]],"degrees":[264,348,197,282,348,395,240,353,353,198],"anticanonical_degree":2978,"mu":[2978,5],"max_slope":[1141,2],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,-1,0,1],[1,0,0,0,-1],[0,0,0,0,-1],[0,1,0,0,1],[0,-1,0,0,0],[-1,0,1,0,0]],"deg":2282,"slope":[1141,2]},"verdict":"stable","barycenter":[[-717,5956],[1,17868],[98,4467],[-49,4467],[-1,8934]],"kahler_einstein":false},{"id":"F.5D.0438","picard_rank":4,"rays":[[-1,0,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,1,0,-1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,1,1,1]],"degrees":[344,1375,656,656,312,344,656,63,656],"anticanonical_degree":5062,"mu":[5062,5],"max_slope":[1438,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1438,"slope":[1438,1]},"verdict":"unstable","barycenter":[[-4112,7593],[-180,2531],[-180,2531],[-2056,7593],[3136,7593]],"kahler_einstein":false},{"id":"F.5D.0439","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[-1,1,1,2,1],[-1,0,0,0,0],[1,0,0,-1,0],[-1,1,0,1,1],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[896,655,72,655,184,1152,241,896,471],"anticanonical_degree":5222,"mu":[5222,5],"max_slope":[1224,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1224,"slope":[1224,1]},"verdict":"unstable","barycenter":[[-1528,2611],[234,2611],[-673,4476],[-7265,31332],[234,2611]],"kahler_einstein":false},{"id":"F.5D.0440","picard_rank":4,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,-1,1,1],[0,0,0,0,-1],[-1,0,0,0,1],[0,-1,0,0,0],[0,1,0,0,0],[1,-1,1,0,-1]],"degrees":[624,336,248,624,288,536,126,998,872],"anticanonical_degree":4652,"mu":[4652,5],"max_slope":[1124,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1124,"slope":[1124,1]},"verdict":"unstable","barycenter":[[-418,1163],[-1070,3489],[-527,1163],[-200,3489],[-1181,3489]],"kahler_einstein":false},{"id":"F.5D.0441","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,1,0,1],[0,0,0,0,1],[0,0,-1,1,0],[-1,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[536,176,288,386,150,369,271,386,369,447],"anticanonical_degree":3378,"mu":[3378,5],"max_slope":[686,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":686,"slope":[686,1]},"verdict":"unstable","barycenter":[[-925,6756],[-851,10134],[-85,3378],[-85,6756],[1957,10134]],"kahler_einstein":false},{"id":"F.5D.0442","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,0,1],[-1,1,1,0,0],[0,0,-1,1,1],[0,-1,0,0,0],[1,0,0,0,0],[0,0,0,0,-1]],"degrees":[279,482,104,206,761,482,761,1071,688],"anticanonical_degree":4834,"mu":[4834,5],"max_slope":[1175,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1175,"slope":[1175,1]},"verdict":"unstable","barycenter":[[-3181,9668],[499,9668],[-4179,9668],[-3695,14502],[2243,29004]],"kahler_einstein":false},{"id":"F.5D.0443","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[-1,1,1,1,1],[1,0,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[-1,1,0,0,1],[1,0,0,-1,0]],"degrees":[607,104,401,527,206,401,607,217,206,390],"anticanonical_degree":3666,"mu":[3666,5],"max_slope":[722,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,0]],"deg":1444,"slope":[722,1]},"verdict":"stable","barycenter":[[-1171,5499],[2191,21996],[-3311,21996],[-1,9],[2191,21996]],"kahler_einstein":false},{"id":"F.5D.0444","picard_rank":4,"rays":[[0,1,0,-1,0],[0,0,-1,0,0],[0,-1,1,1,0],[-1,0,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,-1,1,1,1],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[1077,909,151,505,168,758,758,253,337],"anticanonical_degree":4916,"mu":[4916,5],"max_slope":[1077,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,-1,0]],"deg":1077,"slope":[1077,1]},"verdict":"unstable","barycenter":[[-14915,29496],[-18583,29496],[5269,29496],[-8977,29496],[5,7374]],"kahler_einstein":false},{"id":"F.5D.0445","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,-1,1,0],[1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,1,0],[-1,0,1,0,0],[0,0,0,-1,0]],"degrees":[392,184,584,240,369,369,160,392,424,576],"anticanonical_degree":3690,"mu":[738,1],"max_slope":[744,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":744,"slope":[744,1]},"verdict":"unstable","barycenter":[[-356,1845],[-52,615],[-38,205],[104,615],[0,1]],"kahler_einstein":false},{"id":"F.5D.0446","picard_rank":5,"rays":[[0,0,-1,1,0],[0,0,0,0,-1],[0,0,1,-1,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,1,0,1,0],[0,0,-1,0,0],[1,0,0,0,0],[-1,0,1,0,0],[0,0,0,-1,0]],"degrees":[276,358,358,358,171,358,296,385,214,276],"anticanonical_degree":3050,"mu":[610,1],"max_slope":[1167,2],"witness":{"dim":4,"rays_in_V":[[0,0,-1,1,0],[0,0,0,0,-1],[0,0,1,-1,1],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,0,0,0],[-1,0,1,0,0],[0,0,0,-1,0]],"deg":2334,"slope":[1167,2]},"verdict":"stable","barycenter":[[-43,366],[-173,18300],[173,4575],[173,9150],[-173,18300]],"kahler_einstein":false},{"id":"F.5D.0447","picard_rank":4,"rays":[[1,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,1,1,0],[-1,0,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,-1,0],[-1,0,0,0,0]],"degrees":[715,270,443,443,475,205,715,648,240],"anticanonical_degree":4154,"mu":[4154,5],"max_slope":[835,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0]],"deg":1670,"slope":[835,1]},"verdict":"unstable","barycenter":[[-3611,12462],[-2506,6231],[-2093,24924],[-973,4154],[3611,24924]],"kahler_einstein":false},{"id":"F.5D.0448","picard_rank":4,"rays":[[0,0,-1,0,0],[0,1,1,0,-1],[-1,0,0,0,1],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0],[0,0,-1,1,1],[0,-1,0,0,0],[0,0,0,0,-1]],"degrees":[242,705,498,463,672,174,463,705,256],"anticanonical_degree":4178,"mu":[4178,5],"max_slope":[846,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":846,"slope":[846,1]},"verdict":"unstable","barycenter":[[-839,4178],[995,8356],[-1877,4178],[-995,8356],[-441,2089]],"kahler_einstein":false},{"id":"F.5D.0449","picard_rank":5,"rays":[[0,0,1,1,1],[0,1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[1,0,0,-1,0],[0,0,0,-1,0]],"degrees":[528,384,152,680,240,528,208,384,448,288],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[832,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":832,"slope":[832,1]},"verdict":"unstable","barycenter":[[-59,192],[0,1],[-1,64],[-19,96],[11,48]],"kahler_einstein":false},{"id":"F.5D.0450","picard_rank":4,"rays":[[1,0,1,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,-1,1]],"degrees":[584,417,584,417,328,832,256,504,248],"anticanonical_degree":4170,"mu":[834,1],"max_slope":[834,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":834,"slope":[834,1]},"verdict":"strictly semistable","barycenter":[[-508,2085],[0,1],[4,2085],[-122,417],[100,417]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,4,5,6,7,8],[1,3]]},{"id":"F.5D.0451","picard_rank":5,"rays":[[0,0,1,1,1],[0,1,0,0,-1],[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,0],[0,-1,0,0,0]],"degrees":[496,384,228,340,224,496,176,272,400,384],"anticanonical_degree":3400,"mu":[680,1],"max_slope":[668,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,-1],[0,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0]],"deg":1336,"slope":[668,1]},"verdict":"stable","barycenter":[[-653,2550],[41,1275],[97,2550],[-179,1275],[82,1275]],"kahler_einstein":false},{"id":"F.5D.0452","picard_rank":4,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,-1,0],[-1,0,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,1,1,1],[0,1,0,0,1]],"degrees":[324,822,513,243,822,594,270,594,228],"anticanonical_degree":4410,"mu":[882,1],"max_slope":[936,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":1872,"slope":[936,1]},"verdict":"unstable","barycenter":[[-7,20],[177,980],[-29,490],[-17,70],[177,980]],"kahler_einstein":false},{"id":"F.5D.0453","picard_rank":4,"rays":[[-1,0,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,1],[1,1,0,-1,0],[0,0,1,1,1]],"degrees":[312,747,584,296,288,608,163,608,584],"anticanonical_degree":4190,"mu":[838,1],"max_slope":[910,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":910,"slope":[910,1]},"verdict":"unstable","barycenter":[[-756,2095],[144,2095],[-28,6285],[-468,2095],[292,1257]],"kahler_einstein":false},{"id":"F.5D.0454","picard_rank":4,"rays":[[0,0,1,1,1],[-1,0,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,1],[1,1,0,-1,-1]],"degrees":[560,280,311,560,280,280,560,311,560],"anticanonical_degree":3702,"mu":[3702,5],"max_slope":[674,1],"witness":{"dim":3,"rays_in_V":[[0,0,1,1,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1]],"deg":2022,"slope":[674,1]},"verdict":"stable","barycenter":[[-1648,5553],[412,5553],[412,5553],[-824,5553],[0,1]],"kahler_einstein":false},{"id":"F.5D.0455","picard_rank":3,"rays":[[0,0,0,0,-1],[0,-1,1,1,0],[-1,0,0,1,0],[1,1,0,-1,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0]],"degrees":[998,687,608,998,687,390,297,311],"anticanonical_degree":4976,"mu":[4976,5],"max_slope":[998,1],"witness":{"deg":1996,"dim":2,"rays_in_V":[[0,0,0,0,-1],[1,1,0,-1,1]],"slope":[998,1]},"verdict":"unstable","barycenter":[[-1591,4976],[-3963,9952],[-347,9952],[-3269,9952],[969,4976]],"kahler_einstein":false},{"id":"F.5D.0456","picard_rank":3,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,1,1,1],[0,0,0,0,1],[1,1,0,1,2]],"degrees":[1153,1750,533,1153,620,620,64,533],"anticanonical_degree":6426,"mu":[6426,5],"max_slope":[1814,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1814,"slope":[1814,1]},"verdict":"unstable","barycenter":[[1111,12852],[-6529,12852],[-955,3213],[1111,12852],[43,102]],"kahler_einstein":false},{"id":"F.5D.0457","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,0,1],[0,0,1,-1,1],[0,1,0,1,0]],"degrees":[497,972,811,475,336,497,475,811],"anticanonical_degree":4874,"mu":[4874,5],"max_slope":[983,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,1]],"deg":1966,"slope":[983,1]},"verdict":"unstable","barycenter":[[-1789,14622],[3611,29244],[-7189,29244],[-3611,14622],[1789,7311]],"kahler_einstein":false},{"id":"F.5D.0458","picard_rank":4,"rays":[[0,0,0,-1,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,1,0],[0,0,1,0,1],[0,1,0,1,-1]],"degrees":[336,336,385,444,395,395,385,395,395],"anticanonical_degree":3466,"mu":[3466,5],"max_slope":[674,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,1],[0,1,0,1,-1]],"deg":2696,"slope":[674,1]},"verdict":"stable","barycenter":[[-581,10398],[-581,20796],[-581,20796],[581,5199],[581,10398]],"kahler_einstein":false},{"id":"F.5D.0459","picard_rank":3,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,1,1],[0,0,1,0,1],[0,1,0,1,0]],"degrees":[972,470,502,502,972,470,502,502],"anticanonical_degree":4892,"mu":[4892,5],"max_slope":[988,1],"witness":{"deg":3952,"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,1],[0,1,0,1,0]],"slope":[988,1]},"verdict":"unstable","barycenter":[[-3517,14676],[-3517,29352],[-3517,29352],[3517,14676],[3517,14676]],"kahler_einstein":false},{"id":"F.5D.0460","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[1,1,1,1,2],[0,1,0,1,1]],"degrees":[1080,736,1888,1080,72,736,736,344],"anticanonical_degree":6672,"mu":[6672,5],"max_slope":[1960,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1960,"slope":[1960,1]},"verdict":"unstable","barycenter":[[-394,1251],[35,834],[-394,1251],[35,834],[359,834]],"kahler_einstein":false},{"id":"F.5D.0461","picard_rank":3,"rays":[[0,-1,1,1,0],[0,-1,0,0,0],[1,0,-1,-1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,0,0],[0,0,-1,0,0]],"degrees":[1240,136,704,704,536,704,1376,536],"anticanonical_degree":5936,"mu":[5936,5],"max_slope":[1512,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1512,"slope":[1512,1]},"verdict":"unstable","barycenter":[[-209,1113],[-251,742],[-209,742],[-209,742],[-209,1113]],"kahler_einstein":false},{"id":"F.5D.0462","picard_rank":4,"rays":[[0,-1,1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,1,0,0,-1],[0,0,-1,0,0],[1,-1,0,1,1]],"degrees":[423,136,530,513,530,377,576,423,530],"anticanonical_degree":4038,"mu":[4038,5],"max_slope":[816,1],"witness":{"dim":3,"rays_in_V":[[0,-1,1,0,1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,-1],[0,1,0,0,-1],[0,0,-1,0,0]],"deg":2448,"slope":[816,1]},"verdict":"unstable","barycenter":[[-731,12114],[-1403,8076],[-731,8076],[-731,12114],[59,8076]],"kahler_einstein":false},{"id":"F.5D.0463","picard_rank":3,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[1,0,1,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,1,0,1,0],[0,-1,0,0,0],[1,-1,0,-1,1]],"degrees":[1071,312,811,811,499,759,499,260],"anticanonical_degree":5022,"mu":[5022,5],"max_slope":[1071,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1071,"slope":[1071,1]},"verdict":"unstable","barycenter":[[-1012,2511],[-7565,30132],[673,10044],[-7565,30132],[1351,5022]],"kahler_einstein":false},{"id":"F.5D.0464","picard_rank":4,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,1],[1,0,0,0,0]],"degrees":[447,176,418,433,433,432,418,447,594],"anticanonical_degree":3798,"mu":[3798,5],"max_slope":[770,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":770,"slope":[770,1]},"verdict":"unstable","barycenter":[[-2117,11394],[187,7596],[-1339,11394],[-187,7596],[187,3798]],"kahler_einstein":false},{"id":"F.5D.0465","picard_rank":4,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,1],[1,0,0,0,-1]],"degrees":[584,224,424,406,406,360,424,584,648],"anticanonical_degree":4060,"mu":[812,1],"max_slope":[812,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":812,"slope":[812,1]},"verdict":"strictly semistable","barycenter":[[-304,1015],[0,1],[-96,1015],[8,145],[-16,145]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,5,6,7,8],[3,4]]},{"id":"F.5D.0466","picard_rank":3,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[-1,1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,-1,1],[0,0,1,1,0]],"degrees":[672,288,496,784,496,384,784,672],"anticanonical_degree":4576,"mu":[4576,5],"max_slope":[896,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,-1,1],[0,0,1,1,0]],"deg":3584,"slope":[896,1]},"verdict":"stable","barycenter":[[-173,429],[-19,143],[59,858],[-59,429],[19,143]],"kahler_einstein":false},{"id":"F.5D.0467","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,1,0,0],[1,0,-1,1,1]],"degrees":[208,576,208,576,784,464,464,784,576],"anticanonical_degree":4640,"mu":[928,1],"max_slope":[992,1],"witness":{"deg":1984,"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0]],"slope":[992,1]},"verdict":"unstable","barycenter":[[-4,29],[0,1],[-6,29],[-4,29],[6,29]],"kahler_einstein":false},{"id":"F.5D.0468","picard_rank":5,"rays":[[0,0,1,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,1,0,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,1,0,0],[1,0,-1,-1,1]],"degrees":[384,208,472,351,472,351,208,296,296,472],"anticanonical_degree":3510,"mu":[702,1],"max_slope":[702,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":702,"slope":[702,1]},"verdict":"strictly semistable","barycenter":[[-64,1755],[0,1],[-32,585],[-32,585],[-64,1755]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,4,6,7,8,9],[3,5]]},{"id":"F.5D.0469","picard_rank":4,"rays":[[1,0,0,1,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,1,0,1],[0,1,0,0,0]],"degrees":[560,560,768,432,504,560,296,208,432],"anticanonical_degree":4320,"mu":[864,1],"max_slope":[888,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,1,0,1]],"deg":1776,"slope":[888,1]},"verdict":"unstable","barycenter":[[-79,1080],[0,1],[7,90],[-79,1080],[79,360]],"kahler_einstein":false},{"id":"F.5D.0470","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[0,0,1,0,1]],"degrees":[504,1152,513,648,648,648,513,504],"anticanonical_degree":5130,"mu":[1026,1],"max_slope":[1152,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1152,"slope":[1152,1]},"verdict":"unstable","barycenter":[[-28,285],[0,1],[-14,95],[-28,285],[28,95]],"kahler_einstein":false},{"id":"F.5D.0471","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,1,0,0],[0,0,1,0,0],[1,0,-1,1,1]],"degrees":[176,544,312,544,720,464,464,392,544],"anticanonical_degree":4160,"mu":[832,1],"max_slope":[896,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":896,"slope":[896,1]},"verdict":"unstable","barycenter":[[-67,780],[31,1560],[-31,780],[-67,780],[17,78]],"kahler_einstein":false},{"id":"F.5D.0472","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,1,1,1,1],[0,1,0,0,1]],"degrees":[960,648,891,960,243,648,648,312],"anticanonical_degree":5310,"mu":[1062,1],"max_slope":[1134,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1134,"slope":[1134,1]},"verdict":"unstable","barycenter":[[-52,295],[48,295],[-52,295],[12,59],[48,295]],"kahler_einstein":false},{"id":"F.5D.0473","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,1,1,0,1],[0,1,0,-1,1]],"degrees":[920,640,328,920,608,640,640,280],"anticanonical_degree":4976,"mu":[4976,5],"max_slope":[3056,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,-1,1]],"deg":3056,"slope":[3056,3]},"verdict":"unstable","barycenter":[[-103,933],[103,622],[-103,933],[-59,622],[103,622]],"kahler_einstein":false},{"id":"F.5D.0474","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,-1],[0,0,1,0,1]],"degrees":[495,576,513,594,594,594,513,495],"anticanonical_degree":4374,"mu":[4374,5],"max_slope":[864,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,-1],[0,0,1,0,1]],"deg":2592,"slope":[864,1]},"verdict":"stable","barycenter":[[-17,486],[17,324],[-17,324],[-17,486],[17,162]],"kahler_einstein":false},{"id":"F.5D.0475","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,-1,-1,1,0],[0,1,1,0,1]],"degrees":[608,1376,608,768,768,768,1376],"anticanonical_degree":6272,"mu":[6272,5],"max_slope":[1376,1],"witness":{"deg":2752,"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,1,1,0,1]],"slope":[1376,1]},"verdict":"unstable","barycenter":[[-8,49],[-12,49],[-12,49],[-8,49],[12,49]],"kahler_einstein":false},{"id":"F.5D.0476","picard_rank":6,"rays":[[0,0,0,0,1],[-1,0,0,0,0],[0,0,1,0,0],[0,0,-1,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,1,-1,0,1],[1,0,-1,0,1]],"degrees":[90,442,1440,24,1440,442,442,442,90,442,442],"anticanonical_degree":5736,"mu":[5736,5],"max_slope":[1542,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,1,0,0],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,-1,0,0]],"deg":3084,"slope":[1542,1]},"verdict":"unstable","barycenter":[[-365,956],[-365,956],[-365,956],[-365,956],[365,956]],"kahler_einstein":false},{"id":"F.5D.0477","picard_rank":7,"rays":[[0,0,0,0,-1],[0,0,-1,1,1],[0,0,0,-1,0],[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,0,1],[-1,0,0,0,0],[0,0,1,0,-1],[0,0,-1,0,0],[1,0,-1,0,1],[0,0,-1,0,1],[0,1,-1,0,1]],"degrees":[390,308,308,390,308,90,308,648,90,308,24,308],"anticanonical_degree":3480,"mu":[696,1],"max_slope":[816,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,1,0,0],[0,0,0,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,-1,0,1]],"deg":1632,"slope":[816,1]},"verdict":"unstable","barycenter":[[-157,870],[-157,870],[-157,870],[-157,870],[157,870]],"kahler_einstein":false},{"id":"F.5D.0478","picard_rank":6,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[1,0,-1,0,1],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,0,0,1],[0,0,-1,1,1],[0,0,0,-1,0],[0,0,1,0,-1],[0,1,-1,0,1],[0,0,-1,0,0]],"degrees":[394,394,394,24,390,480,394,394,1296,394,90],"anticanonical_degree":4644,"mu":[4644,5],"max_slope":[1320,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,-1]],"deg":1320,"slope":[1320,1]},"verdict":"unstable","barycenter":[[-175,774],[-175,774],[-41,86],[-175,774],[-19,774]],"kahler_einstein":false},{"id":"F.5D.0479","picard_rank":5,"rays":[[0,0,0,1,1],[0,0,0,0,-1],[0,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,1],[0,0,1,0,1],[1,0,0,0,1]],"degrees":[480,1944,24,480,480,480,480,480,480,480],"anticanonical_degree":5808,"mu":[5808,5],"max_slope":[1968,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1968,"slope":[1968,1]},"verdict":"unstable","barycenter":[[-92,363],[-92,363],[-92,363],[-92,363],[184,363]],"kahler_einstein":false},{"id":"F.5D.0480","picard_rank":5,"rays":[[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,1,0,-1,0],[0,0,1,0,0],[1,0,0,-1,0]],"degrees":[1440,464,90,464,48,464,464,464,1530,464],"anticanonical_degree":5892,"mu":[5892,5],"max_slope":[1620,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1620,"slope":[1620,1]},"verdict":"unstable","barycenter":[[-179,491],[-179,491],[-192,491],[-358,491],[-179,491]],"kahler_einstein":false},{"id":"F.5D.0481","picard_rank":6,"rays":[[0,0,0,0,-1],[0,0,1,0,-1],[0,0,-1,1,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,-1,0,1],[-1,0,0,0,0],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,1,0,0],[1,0,-1,0,1]],"degrees":[390,648,330,90,330,330,330,48,330,480,330],"anticanonical_degree":3636,"mu":[3636,5],"max_slope":[828,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,1,0,-1],[0,0,-1,0,0],[0,0,-1,0,1],[0,0,1,0,0]],"deg":1656,"slope":[828,1]},"verdict":"unstable","barycenter":[[-293,1818],[-293,1818],[-371,1818],[-293,1818],[215,1818]],"kahler_einstein":false},{"id":"F.5D.0482","picard_rank":6,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,0,0,1],[0,-1,0,1,0],[0,0,-1,0,0],[0,1,0,0,0],[1,-1,0,0,1]],"degrees":[146,992,405,405,442,56,36,442,405,1344,405],"anticanonical_degree":5078,"mu":[5078,5],"max_slope":[1400,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1400,"slope":[1400,1]},"verdict":"unstable","barycenter":[[-1753,5078],[-3139,7617],[-1753,5078],[-3139,15234],[2120,7617]],"kahler_einstein":false},{"id":"F.5D.0483","picard_rank":7,"rays":[[0,-1,0,0,1],[0,-1,1,0,1],[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,-1],[0,1,0,0,0],[0,0,0,0,1],[1,-1,0,0,1],[0,0,0,0,-1]],"degrees":[36,298,298,308,308,298,56,540,456,146,298,238],"anticanonical_degree":3280,"mu":[656,1],"max_slope":[736,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,1],[0,-1,0,0,0],[0,1,0,0,-1],[0,1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1]],"deg":1472,"slope":[736,1]},"verdict":"unstable","barycenter":[[-257,1640],[-207,820],[-257,1640],[-207,1640],[5,82]],"kahler_einstein":false},{"id":"F.5D.0484","picard_rank":6,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,0,0,1],[0,-1,0,1,0],[0,0,-1,0,0],[1,-1,0,0,1],[0,1,0,0,-1]],"degrees":[688,238,405,405,394,56,36,394,405,405,1296],"anticanonical_degree":4722,"mu":[4722,5],"max_slope":[1332,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,1],[0,1,0,0,-1]],"deg":1332,"slope":[1332,1]},"verdict":"unstable","barycenter":[[-343,1574],[-4207,7083],[-343,1574],[-4207,14166],[-1120,7083]],"kahler_einstein":false},{"id":"F.5D.0485","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[-1,1,0,0,1],[0,0,0,-1,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,-1,0,1,0],[-1,0,1,0,1],[0,0,0,0,-1],[1,0,0,0,0]],"degrees":[184,405,101,626,442,36,101,442,405,1168,1168],"anticanonical_degree":5078,"mu":[5078,5],"max_slope":[1287,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,0]],"deg":2574,"slope":[1287,1]},"verdict":"unstable","barycenter":[[-1753,5078],[-1537,2539],[-1753,5078],[-1537,5078],[1753,5078]],"kahler_einstein":false},{"id":"F.5D.0486","picard_rank":7,"rays":[[-1,0,0,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[-1,0,1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[-1,1,0,0,1],[0,-1,0,1,0],[0,0,0,-1,0],[0,0,0,0,1],[1,0,0,0,-1],[1,0,0,0,0]],"degrees":[101,36,298,298,144,347,452,308,308,101,540,347],"anticanonical_degree":3280,"mu":[656,1],"max_slope":[736,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[-1,0,0,0,1],[0,0,0,0,-1],[0,0,0,0,1],[1,0,0,0,-1],[1,0,0,0,0]],"deg":1472,"slope":[736,1]},"verdict":"unstable","barycenter":[[-257,1640],[-899,2460],[-257,1640],[-899,4920],[257,1640]],"kahler_einstein":false},{"id":"F.5D.0487","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[-1,1,0,0,1],[0,0,0,-1,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,-1,0,1,0],[-1,0,1,0,1],[0,0,0,0,-1],[1,0,0,0,-1]],"degrees":[176,373,448,570,394,36,101,394,373,347,1080],"anticanonical_degree":4292,"mu":[4292,5],"max_slope":[1116,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":1116,"slope":[1116,1]},"verdict":"unstable","barycenter":[[-1889,4292],[-913,2146],[-877,4292],[-913,4292],[-135,4292]],"kahler_einstein":false},{"id":"F.5D.0488","picard_rank":6,"rays":[[-1,0,0,0,0],[0,1,-1,0,0],[0,0,-1,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,0,0],[0,-1,0,0,1],[0,0,1,0,0],[0,0,-1,0,0],[1,0,-1,0,0]],"degrees":[341,146,341,208,394,341,456,394,864,36,341],"anticanonical_degree":3862,"mu":[3862,5],"max_slope":[900,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":900,"slope":[900,1]},"verdict":"unstable","barycenter":[[-725,3862],[-715,5793],[-725,1931],[-725,3862],[-715,11586]],"kahler_einstein":false},{"id":"F.5D.0489","picard_rank":5,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,1],[0,0,1,0,1],[1,0,0,0,1]],"degrees":[36,448,480,480,448,1620,208,688,448,448],"anticanonical_degree":5304,"mu":[5304,5],"max_slope":[1656,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1656,"slope":[1656,1]},"verdict":"unstable","barycenter":[[-155,663],[-920,1989],[-155,663],[-460,1989],[310,663]],"kahler_einstein":false},{"id":"F.5D.0490","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,-1,1,1,0],[0,-1,0,1,0],[0,0,0,-1,1],[-1,0,0,0,0],[0,-1,0,0,0],[1,-1,0,1,0],[0,1,0,0,0],[0,0,0,-1,0]],"degrees":[331,442,168,331,60,442,331,78,331,800,448],"anticanonical_degree":3762,"mu":[3762,5],"max_slope":[878,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":878,"slope":[878,1]},"verdict":"unstable","barycenter":[[-293,1254],[-1828,5643],[-293,1254],[809,5643],[809,11286]],"kahler_einstein":false},{"id":"F.5D.0491","picard_rank":7,"rays":[[0,0,0,0,-1],[0,-1,0,1,0],[0,-1,1,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,1,0],[1,-1,0,1,0],[0,1,0,-1,0]],"degrees":[308,60,278,278,78,370,308,152,278,168,278,324],"anticanonical_degree":2880,"mu":[576,1],"max_slope":[1768,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,1,0],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,0,1,0],[0,1,0,-1,0]],"deg":1768,"slope":[1768,3]},"verdict":"unstable","barycenter":[[-143,1440],[-5,24],[-143,1440],[-7,720],[-7,1440]],"kahler_einstein":false},{"id":"F.5D.0492","picard_rank":6,"rays":[[0,-1,0,1,0],[0,-1,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,-1,0,1,0],[0,0,0,1,0],[0,1,0,-1,0]],"degrees":[60,363,363,394,394,78,152,363,363,624,864],"anticanonical_degree":4018,"mu":[4018,5],"max_slope":[924,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,1,0],[0,1,0,-1,0]],"deg":924,"slope":[924,1]},"verdict":"unstable","barycenter":[[-683,4018],[-3232,6027],[-683,4018],[-169,861],[-169,1722]],"kahler_einstein":false},{"id":"F.5D.0493","picard_rank":6,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[-1,1,0,-1,1],[0,1,0,0,0],[0,-1,1,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,1,0],[1,-1,0,1,0],[0,-1,0,0,0],[0,0,0,1,0]],"degrees":[639,124,428,639,332,332,428,60,552,123,123],"anticanonical_degree":3780,"mu":[756,1],"max_slope":[792,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,1,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,1,0]],"deg":1584,"slope":[792,1]},"verdict":"unstable","barycenter":[[-6557,11340],[-1787,7560],[-1787,7560],[1787,7560],[-299,5670]],"kahler_einstein":false},{"id":"F.5D.0494","picard_rank":6,"rays":[[1,-1,0,0,1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[0,-1,0,1,1],[-1,0,0,0,0],[0,-1,0,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[368,368,112,442,368,368,48,442,112,896,896],"anticanonical_degree":4420,"mu":[884,1],"max_slope":[1032,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,0]],"deg":2064,"slope":[1032,1]},"verdict":"unstable","barycenter":[[-329,1105],[-329,1105],[0,1],[-329,1105],[329,1105]],"kahler_einstein":false},{"id":"F.5D.0495","picard_rank":7,"rays":[[0,0,0,0,1],[0,-1,0,0,0],[0,-1,0,1,1],[0,-1,0,0,1],[1,-1,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,0,0,-1],[0,1,0,0,0]],"degrees":[112,112,288,48,288,288,308,288,304,308,432,304],"anticanonical_degree":3080,"mu":[616,1],"max_slope":[656,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[0,1,0,0,-1],[0,1,0,0,0]],"deg":1312,"slope":[656,1]},"verdict":"unstable","barycenter":[[-10,77],[-10,77],[0,1],[-10,77],[10,77]],"kahler_einstein":false},{"id":"F.5D.0496","picard_rank":7,"rays":[[0,0,0,-1,0],[0,-1,0,1,1],[0,0,0,0,1],[0,0,-1,0,0],[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,-1,0,0,1],[0,1,0,0,-1],[0,1,1,0,-1],[1,-1,0,0,1]],"degrees":[268,268,134,308,218,218,268,134,72,216,308,268],"anticanonical_degree":2680,"mu":[536,1],"max_slope":[536,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,1],[0,0,-1,0,0],[0,1,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,0,0,1],[0,1,0,0,-1],[0,1,1,0,-1]],"deg":1608,"slope":[536,1]},"verdict":"strictly semistable","barycenter":[[-43,670],[-43,670],[43,670],[-43,670],[43,670]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0497","picard_rank":6,"rays":[[0,0,0,0,1],[0,0,-1,0,0],[0,-1,0,1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,-1],[0,-1,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[1,-1,0,0,1],[0,0,1,0,0]],"degrees":[416,394,352,352,352,864,48,304,112,352,394],"anticanonical_degree":3940,"mu":[788,1],"max_slope":[912,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,-1],[0,-1,0,0,1]],"deg":912,"slope":[912,1]},"verdict":"unstable","barycenter":[[-176,985],[-391,985],[0,1],[-176,985],[-39,985]],"kahler_einstein":false},{"id":"F.5D.0498","picard_rank":6,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[0,-1,0,1,1],[0,1,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[1,-1,0,0,1],[0,-1,0,0,0],[0,1,1,0,-1]],"degrees":[394,310,72,218,310,432,310,352,310,134,394],"anticanonical_degree":3236,"mu":[3236,5],"max_slope":[1996,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[0,1,0,0,-1],[0,0,0,0,1],[0,-1,0,0,0],[0,1,1,0,-1]],"deg":1996,"slope":[1996,3]},"verdict":"unstable","barycenter":[[-179,1618],[-457,1618],[179,1618],[-179,1618],[-99,1618]],"kahler_einstein":false},{"id":"F.5D.0499","picard_rank":5,"rays":[[0,-1,0,1,1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,1,0,-2],[1,-1,0,0,1]],"degrees":[433,433,1216,1050,433,84,100,66,1050,433],"anticanonical_degree":5298,"mu":[5298,5],"max_slope":[1282,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1282,"slope":[1282,1]},"verdict":"unstable","barycenter":[[-1913,5298],[-8561,7947],[2917,15894],[-1913,5298],[-2822,7947]],"kahler_einstein":false},{"id":"F.5D.0500","picard_rank":5,"rays":[[0,-1,1,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[1,-1,0,1,0],[0,0,0,-1,0],[0,0,0,1,0],[0,1,0,0,1]],"degrees":[411,411,1050,411,60,168,411,1026,144,1050],"anticanonical_degree":5142,"mu":[5142,5],"max_slope":[1170,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1170,"slope":[1170,1]},"verdict":"unstable","barycenter":[[-1955,5142],[-3637,7713],[-1955,5142],[2228,7713],[3637,15426]],"kahler_einstein":false},{"id":"F.5D.0501","picard_rank":5,"rays":[[0,-1,1,1,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,-1,1],[1,-1,0,1,0]],"degrees":[390,390,486,986,390,72,134,352,986,390],"anticanonical_degree":4576,"mu":[4576,5],"max_slope":[1022,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,1,0],[0,1,0,-1,1]],"deg":2044,"slope":[1022,1]},"verdict":"unstable","barycenter":[[-49,176],[-1373,2288],[-49,176],[-9,208],[49,176]],"kahler_einstein":false},{"id":"F.5D.0502","picard_rank":5,"rays":[[0,1,0,0,1],[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[-1,0,0,0,0],[0,0,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,0,1]],"degrees":[416,480,1296,480,48,416,416,416,416,416],"anticanonical_degree":4800,"mu":[960,1],"max_slope":[1344,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1344,"slope":[1344,1]},"verdict":"unstable","barycenter":[[-21,100],[-21,100],[0,1],[-21,100],[21,50]],"kahler_einstein":false},{"id":"F.5D.0503","picard_rank":5,"rays":[[0,1,0,0,1],[0,0,1,0,-1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[-1,0,0,0,0],[0,0,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,0,1]],"degrees":[352,480,648,480,72,352,352,352,352,352],"anticanonical_degree":3792,"mu":[3792,5],"max_slope":[840,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,-1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1]],"deg":1680,"slope":[840,1]},"verdict":"unstable","barycenter":[[-34,237],[-34,237],[34,237],[-34,237],[68,237]],"kahler_einstein":false},{"id":"F.5D.0504","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,1],[0,-1,0,0,0],[0,1,-1,0,0],[1,0,-1,0,0]],"degrees":[486,486,1530,72,486,1530,486,486,486],"anticanonical_degree":6048,"mu":[6048,5],"max_slope":[1566,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,1]],"deg":3132,"slope":[1566,1]},"verdict":"unstable","barycenter":[[-39,112],[-39,112],[-39,56],[-39,112],[39,112]],"kahler_einstein":false},{"id":"F.5D.0505","picard_rank":6,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,1,0],[0,1,0,0,0],[0,-1,0,0,1],[0,-1,1,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1]],"degrees":[405,122,405,1072,56,894,405,84,405,1072,122],"anticanonical_degree":5042,"mu":[5042,5],"max_slope":[1222,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0],[0,-1,0,0,1],[0,0,0,0,-1],[0,0,0,0,1]],"deg":2444,"slope":[1222,1]},"verdict":"unstable","barycenter":[[-1925,5042],[-1573,5042],[-1925,2521],[-1925,5042],[1573,5042]],"kahler_einstein":false},{"id":"F.5D.0506","picard_rank":7,"rays":[[0,-1,0,0,1],[0,-1,1,1,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,0,-1],[0,-1,0,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[1,-1,0,1,1],[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,0,1]],"degrees":[56,298,298,342,504,72,298,122,298,668,342,122],"anticanonical_degree":3420,"mu":[684,1],"max_slope":[744,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,1],[0,0,0,0,-1],[0,1,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,0,1]],"deg":1488,"slope":[744,1]},"verdict":"unstable","barycenter":[[-431,1710],[-689,5130],[-431,1710],[604,2565],[689,5130]],"kahler_einstein":false},{"id":"F.5D.0507","picard_rank":6,"rays":[[0,0,0,-1,0],[1,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,1,0],[0,1,0,0,-1],[0,-1,0,0,1],[0,-1,1,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,0,0,0,-1]],"degrees":[373,373,122,373,1008,56,830,373,84,464,342],"anticanonical_degree":4398,"mu":[4398,5],"max_slope":[1064,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,-1],[0,-1,0,0,1]],"deg":1064,"slope":[1064,1]},"verdict":"unstable","barycenter":[[-1265,4398],[-595,1466],[-1265,2199],[-1265,4398],[-57,1466]],"kahler_einstein":false},{"id":"F.5D.0508","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,-1,1,0],[1,0,0,-1,0],[0,0,0,-1,0],[0,0,1,0,0],[0,1,-1,0,0]],"degrees":[448,56,448,464,448,992,448,96,1512,464],"anticanonical_degree":5376,"mu":[5376,5],"max_slope":[1568,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1568,"slope":[1568,1]},"verdict":"unstable","barycenter":[[-139,448],[-433,2016],[-433,1008],[-139,224],[-139,448]],"kahler_einstein":false},{"id":"F.5D.0509","picard_rank":6,"rays":[[0,0,1,0,-1],[0,0,-1,1,1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,-1,0,0],[1,0,-1,0,1]],"degrees":[540,341,56,341,341,96,330,238,624,330,341],"anticanonical_degree":3578,"mu":[3578,5],"max_slope":[777,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,-1],[0,0,-1,0,0],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,1,0,0]],"deg":1554,"slope":[777,1]},"verdict":"unstable","barycenter":[[-429,3578],[-1567,10734],[-1567,5367],[-429,3578],[-280,5367]],"kahler_einstein":false},{"id":"F.5D.0510","picard_rank":7,"rays":[[-1,0,0,0,0],[-1,0,0,0,1],[0,1,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,1,0,1],[0,0,0,-1,0],[1,0,0,0,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,0,0,0,1]],"degrees":[126,84,368,294,184,504,294,368,504,184,184,126],"anticanonical_degree":3220,"mu":[644,1],"max_slope":[672,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[-1,0,0,0,1],[0,0,0,0,-1],[1,0,0,0,0],[0,0,0,0,1]],"deg":1344,"slope":[672,1]},"verdict":"unstable","barycenter":[[-37,184],[-2,21],[-37,184],[2,21],[37,184]],"kahler_einstein":false},{"id":"F.5D.0511","picard_rank":8,"rays":[[0,1,0,0,0],[0,-1,0,1,0],[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,1,0,1],[0,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,0,0,0,1],[1,0,0,0,0]],"degrees":[184,184,72,432,108,252,252,184,184,184,184,108,432],"anticanonical_degree":2760,"mu":[552,1],"max_slope":[576,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,0,1],[1,0,0,0,0]],"deg":1152,"slope":[576,1]},"verdict":"unstable","barycenter":[[-37,184],[0,1],[-37,184],[0,1],[37,184]],"kahler_einstein":false},{"id":"F.5D.0512","picard_rank":9,"rays":[[0,1,0,-1,0],[1,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,0],[-1,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,1,0,1],[1,0,0,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,1,0,0,0],[0,-1,0,1,0]],"degrees":[144,216,216,144,72,144,180,216,180,144,108,108,144,144],"anticanonical_degree":2160,"mu":[432,1],"max_slope":[432,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,-1,0],[0,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,0],[0,-1,0,1,0]],"deg":864,"slope":[432,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[0,1],[-5,72],[0,1],[5,72]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0513","picard_rank":8,"rays":[[0,0,0,1,0],[0,0,0,0,1],[0,1,0,0,0],[0,-1,0,1,0],[-1,0,1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,0,-1]],"degrees":[144,126,288,144,252,252,210,144,210,84,126,288,252],"anticanonical_degree":2520,"mu":[504,1],"max_slope":[504,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,1,0,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0]],"deg":1008,"slope":[504,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[-2,21],[-5,72],[2,21],[5,72]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0514","picard_rank":8,"rays":[[0,1,0,0,0],[0,-1,0,1,0],[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[-1,0,1,0,1],[0,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,1],[0,-1,0,0,0],[0,1,0,-1,0],[1,0,0,0,-1]],"degrees":[176,176,72,180,108,252,252,176,176,288,176,176,432],"anticanonical_degree":2640,"mu":[528,1],"max_slope":[540,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,0,1],[1,0,0,0,-1]],"deg":1080,"slope":[540,1]},"verdict":"unstable","barycenter":[[-53,176],[0,1],[-21,176],[0,1],[-1,16]],"kahler_einstein":false},{"id":"F.5D.0515","picard_rank":7,"rays":[[-1,0,0,0,0],[-1,0,0,0,1],[0,1,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,1,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,0,1,0],[1,0,0,0,-1],[0,0,0,0,1]],"degrees":[126,84,352,294,176,210,294,352,176,176,504,336],"anticanonical_degree":3080,"mu":[616,1],"max_slope":[630,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[-1,0,0,0,1],[0,0,0,0,-1],[1,0,0,0,-1],[0,0,0,0,1]],"deg":1260,"slope":[630,1]},"verdict":"unstable","barycenter":[[-53,176],[-2,21],[-21,176],[2,21],[-1,16]],"kahler_einstein":false},{"id":"F.5D.0516","picard_rank":6,"rays":[[0,-1,0,0,0],[0,-1,0,1,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,1,0,0,-1],[0,0,0,1,0]],"degrees":[344,256,132,158,199,310,310,390,357,600,134],"anticanonical_degree":3190,"mu":[638,1],"max_slope":[1285,2],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,-1,0,1,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[1,1,0,0,-1],[0,0,0,1,0]],"deg":2570,"slope":[1285,2]},"verdict":"unstable","barycenter":[[-41,116],[268,4785],[-871,6380],[692,4785],[-513,6380]],"kahler_einstein":false},{"id":"F.5D.0517","picard_rank":6,"rays":[[0,1,0,-1,0],[0,-1,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,1,0],[1,0,0,1,1],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,1],[0,0,1,1,1]],"degrees":[464,122,325,342,112,325,504,734,325,84,325],"anticanonical_degree":3662,"mu":[3662,5],"max_slope":[2362,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,1]],"deg":2362,"slope":[2362,3]},"verdict":"unstable","barycenter":[[-849,3662],[439,10986],[-849,3662],[1165,5493],[1382,5493]],"kahler_einstein":false},{"id":"F.5D.0518","picard_rank":7,"rays":[[0,-1,0,0,0],[0,0,-1,1,0],[0,0,0,0,1],[0,-1,0,0,1],[0,1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,-1,0,0],[0,0,1,0,0],[0,1,0,0,-1]],"degrees":[208,288,208,208,208,208,288,72,288,288,648,208],"anticanonical_degree":3120,"mu":[624,1],"max_slope":[720,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":720,"slope":[720,1]},"verdict":"unstable","barycenter":[[-2,13],[0,1],[-4,13],[-2,13],[0,1]],"kahler_einstein":false},{"id":"F.5D.0519","picard_rank":6,"rays":[[0,0,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,1],[0,1,0,0,0],[1,0,0,0,1],[0,0,1,0,1]],"degrees":[416,208,208,336,756,208,336,84,416,336,336],"anticanonical_degree":3640,"mu":[728,1],"max_slope":[840,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":840,"slope":[840,1]},"verdict":"unstable","barycenter":[[-2,13],[-2,21],[-2,13],[2,21],[4,13]],"kahler_einstein":false},{"id":"F.5D.0520","picard_rank":5,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[1,1,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,1,0,1],[0,-1,0,0,0],[0,0,0,1,0],[0,1,0,0,1]],"degrees":[342,846,357,357,357,486,357,504,144,132],"anticanonical_degree":3882,"mu":[3882,5],"max_slope":[846,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":846,"slope":[846,1]},"verdict":"unstable","barycenter":[[-785,3882],[739,5823],[-785,3882],[1891,11646],[1616,5823]],"kahler_einstein":false},{"id":"F.5D.0521","picard_rank":5,"rays":[[0,-1,0,1,0],[0,-1,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,-1,0,1,0],[0,0,-1,0,0],[0,0,0,0,1],[0,1,0,0,1]],"degrees":[96,432,112,432,960,1194,432,432,122,1072],"anticanonical_degree":5284,"mu":[5284,5],"max_slope":[1316,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1316,"slope":[1316,1]},"verdict":"unstable","barycenter":[[-478,1321],[-751,1321],[-478,1321],[205,1321],[436,1321]],"kahler_einstein":false},{"id":"F.5D.0522","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,1,0,1],[1,0,0,0,0],[-1,0,0,0,0],[-1,0,0,0,1],[0,0,0,-1,0],[-1,0,0,1,0],[-1,1,0,1,0],[0,0,0,0,1]],"degrees":[373,648,405,373,1080,54,64,589,184,405,211],"anticanonical_degree":4386,"mu":[4386,5],"max_slope":[1134,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":1134,"slope":[1134,1]},"verdict":"unstable","barycenter":[[-567,1462],[-603,2924],[-7291,26316],[18,731],[1094,6579]],"kahler_einstein":false},{"id":"F.5D.0523","picard_rank":7,"rays":[[-1,1,0,1,0],[1,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,1,0,1],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,1],[0,0,0,0,1],[1,0,0,0,0]],"degrees":[298,408,298,54,442,165,298,298,144,64,211,450],"anticanonical_degree":3130,"mu":[626,1],"max_slope":[676,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,0,0,1],[0,0,0,0,1],[1,0,0,0,0]],"deg":1352,"slope":[676,1]},"verdict":"unstable","barycenter":[[-407,1565],[-1559,9390],[-357,3130],[338,4695],[-10,313]],"kahler_einstein":false},{"id":"F.5D.0524","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,1,0,1],[1,0,0,0,-1],[-1,0,0,0,0],[-1,0,0,0,1],[0,0,0,-1,0],[-1,0,0,1,0],[-1,1,0,1,0],[0,0,0,0,1]],"degrees":[405,165,405,405,1104,54,64,581,176,405,800],"anticanonical_degree":4564,"mu":[4564,5],"max_slope":[1168,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,-1],[-1,0,0,0,1]],"deg":1168,"slope":[1168,1]},"verdict":"unstable","barycenter":[[-2781,4564],[-2529,9128],[-5155,27384],[-9,163],[-797,3423]],"kahler_einstein":false},{"id":"F.5D.0525","picard_rank":6,"rays":[[0,0,0,1,0],[-1,0,0,0,0],[-1,1,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,1,0,0],[0,0,0,0,1],[0,0,0,0,-1],[1,0,0,1,1],[0,0,0,1,1]],"degrees":[125,126,405,904,405,589,184,125,904,715,64],"anticanonical_degree":4546,"mu":[4546,5],"max_slope":[1061,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,0,-1],[0,0,0,1,1]],"deg":2122,"slope":[1061,1]},"verdict":"unstable","barycenter":[[-2917,4546],[-7859,27276],[-446,6819],[2601,9092],[2601,9092]],"kahler_einstein":false},{"id":"F.5D.0526","picard_rank":7,"rays":[[0,0,0,-1,1],[-1,1,1,0,0],[0,0,0,1,-1],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,0,0,0,1],[0,0,0,1,0]],"degrees":[125,298,307,108,432,144,442,298,307,64,550,125],"anticanonical_degree":3200,"mu":[640,1],"max_slope":[680,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,1],[0,0,0,1,-1],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,1,0]],"deg":1360,"slope":[680,1]},"verdict":"unstable","barycenter":[[-651,1600],[-2047,9600],[47,2400],[1139,9600],[1139,4800]],"kahler_einstein":false},{"id":"F.5D.0527","picard_rank":6,"rays":[[0,0,0,0,-1],[0,0,-1,0,0],[-1,1,1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,-1,1],[-1,0,1,0,0],[0,-1,0,0,0],[1,0,0,0,1],[0,0,0,0,1],[0,0,0,1,0]],"degrees":[864,549,373,307,126,125,176,373,675,64,432],"anticanonical_degree":4064,"mu":[4064,5],"max_slope":[928,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":928,"slope":[928,1]},"verdict":"unstable","barycenter":[[-1933,4064],[-5731,24384],[-17,3048],[-359,8128],[1369,4064]],"kahler_einstein":false},{"id":"F.5D.0528","picard_rank":6,"rays":[[1,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,1],[-1,1,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,-1,1,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1]],"degrees":[211,325,176,341,341,144,450,325,64,600,517],"anticanonical_degree":3494,"mu":[3494,5],"max_slope":[1469,2],"witness":{"dim":2,"rays_in_V":[[1,0,-1,0,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0]],"deg":1469,"slope":[1469,2]},"verdict":"unstable","barycenter":[[-597,3494],[-2899,20964],[-2923,10482],[-2923,20964],[554,5241]],"kahler_einstein":false},{"id":"F.5D.0529","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[-1,1,0,1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,1,0,1],[0,-1,0,0,0],[1,0,0,0,1]],"degrees":[656,432,448,208,144,1296,64,432,448,800],"anticanonical_degree":4928,"mu":[4928,5],"max_slope":[1360,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1360,"slope":[1360,1]},"verdict":"unstable","barycenter":[[-641,1232],[-307,1232],[-53,264],[-27,1232],[53,132]],"kahler_einstein":false},{"id":"F.5D.0530","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,-1,1],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[-1,0,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[325,515,331,325,91,184,136,331,216,270,552],"anticanonical_degree":3276,"mu":[3276,5],"max_slope":[1313,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,1,0,-1,1],[-1,0,0,0,0],[0,0,0,-1,1],[-1,0,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,0,0]],"deg":2626,"slope":[1313,2]},"verdict":"unstable","barycenter":[[-610,2457],[-1877,19656],[-301,2808],[-37,1092],[386,2457]],"kahler_einstein":false},{"id":"F.5D.0531","picard_rank":7,"rays":[[0,0,0,0,-1],[-1,0,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,-1,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0],[0,0,0,-1,1],[0,1,0,-1,1],[-1,0,0,1,0],[-1,0,0,0,0]],"degrees":[422,298,298,278,192,270,90,333,144,278,136,91],"anticanonical_degree":2830,"mu":[566,1],"max_slope":[1708,3],"witness":{"dim":3,"rays_in_V":[[-1,0,1,1,0],[0,0,-1,0,0],[1,0,0,-1,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0]],"deg":1708,"slope":[1708,3]},"verdict":"unstable","barycenter":[[-50,283],[-1081,8490],[-57,2830],[-193,1415],[502,4245]],"kahler_einstein":false},{"id":"F.5D.0532","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,1,0,-1,1],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,-1,0],[0,-1,0,0,0],[0,0,0,-1,0]],"degrees":[373,539,363,373,91,176,136,720,600,363,90],"anticanonical_degree":3824,"mu":[3824,5],"max_slope":[1637,2],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,-1,0],[0,0,0,-1,0]],"deg":1637,"slope":[1637,2]},"verdict":"unstable","barycenter":[[-695,1434],[-1319,7648],[-2347,22944],[-1071,3824],[31,478]],"kahler_einstein":false},{"id":"F.5D.0533","picard_rank":6,"rays":[[0,0,0,1,0],[0,0,-1,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[-1,0,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,1,1,0,1],[0,0,1,0,1],[1,0,0,0,0],[-1,0,0,0,0]],"degrees":[173,630,118,512,136,332,427,332,180,427,173],"anticanonical_degree":3440,"mu":[688,1],"max_slope":[2084,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,1,0],[0,0,-1,0,0],[-1,0,1,1,0],[-1,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0]],"deg":2084,"slope":[2084,3]},"verdict":"unstable","barycenter":[[-1319,10320],[-3271,20640],[1611,6880],[1319,10320],[1709,20640]],"kahler_einstein":false},{"id":"F.5D.0534","picard_rank":6,"rays":[[0,0,0,-1,0],[0,0,0,0,1],[-1,0,0,0,1],[0,1,-1,0,0],[-1,0,0,1,1],[0,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[1,0,0,0,0],[0,0,0,0,-1]],"degrees":[336,144,96,368,336,552,184,144,368,576,576],"anticanonical_degree":3680,"mu":[736,1],"max_slope":[768,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[-1,0,0,0,1],[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,0,-1]],"deg":1536,"slope":[768,1]},"verdict":"unstable","barycenter":[[-37,184],[-1,12],[-1,6],[-37,184],[37,184]],"kahler_einstein":false},{"id":"F.5D.0535","picard_rank":7,"rays":[[0,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,0,0,-1],[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,1,1],[1,0,0,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,1,-1,0,0]],"degrees":[432,144,288,288,288,144,240,288,240,96,144,288],"anticanonical_degree":2880,"mu":[576,1],"max_slope":[576,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":576,"slope":[576,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[-1,12],[-1,6],[-5,72],[5,72]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0536","picard_rank":7,"rays":[[-1,0,0,0,0],[-1,0,0,1,1],[-1,0,0,0,1],[0,1,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[1,0,0,0,0],[1,0,1,0,-1],[1,0,0,0,-1]],"degrees":[197,298,180,268,298,155,268,144,197,155,412,108],"anticanonical_degree":2680,"mu":[536,1],"max_slope":[536,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[-1,0,0,1,1],[-1,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[1,0,0,0,0],[1,0,1,0,-1],[1,0,0,0,-1]],"deg":2144,"slope":[536,1]},"verdict":"strictly semistable","barycenter":[[43,1340],[-421,4020],[-421,2010],[43,1340],[-43,1340]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0537","picard_rank":6,"rays":[[0,0,0,-1,0],[-1,0,0,0,1],[0,1,-1,0,0],[-1,0,0,1,1],[0,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[1,0,0,0,-1]],"degrees":[336,96,352,336,528,176,144,352,240,384,576],"anticanonical_degree":3520,"mu":[704,1],"max_slope":[720,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[1,0,0,0,-1]],"deg":1440,"slope":[720,1]},"verdict":"unstable","barycenter":[[-53,176],[-1,12],[-1,6],[-21,176],[-1,16]],"kahler_einstein":false},{"id":"F.5D.0538","picard_rank":6,"rays":[[0,1,-1,0,0],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,0,1,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,1],[1,0,1,0,-1],[-1,0,0,0,0],[1,0,0,0,-1]],"degrees":[310,352,310,325,176,155,325,180,486,197,216],"anticanonical_degree":3032,"mu":[3032,5],"max_slope":[603,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,1],[-1,0,0,1,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,1],[1,0,1,0,-1],[-1,0,0,0,0],[1,0,0,0,-1]],"deg":2412,"slope":[603,1]},"verdict":"stable","barycenter":[[-377,3032],[-725,9096],[-725,4548],[-25,3032],[-327,3032]],"kahler_einstein":false},{"id":"F.5D.0539","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,0,1],[1,1,0,0,1]],"degrees":[357,357,763,411,136,270,621,128,352,411],"anticanonical_degree":3806,"mu":[3806,5],"max_slope":[773,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,0,1],[1,1,0,0,1]],"deg":3092,"slope":[773,1]},"verdict":"unstable","barycenter":[[-593,3806],[-79,2076],[-4379,22836],[1300,5709],[1324,5709]],"kahler_einstein":false},{"id":"F.5D.0540","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,-1,1],[1,1,0,-1,1]],"degrees":[357,357,734,405,390,180,197,208,344,390],"anticanonical_degree":3562,"mu":[3562,5],"max_slope":[734,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":734,"slope":[734,1]},"verdict":"unstable","barycenter":[[-1081,3562],[-17,822],[-29,274],[-327,3562],[104,411]],"kahler_einstein":false},{"id":"F.5D.0541","picard_rank":5,"rays":[[0,0,0,1,1],[-1,0,0,0,0],[0,1,-1,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,0],[1,0,0,0,1]],"degrees":[384,384,416,96,208,384,864,416,624,384],"anticanonical_degree":4160,"mu":[832,1],"max_slope":[960,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":960,"slope":[960,1]},"verdict":"unstable","barycenter":[[-2,13],[-1,12],[-1,6],[-2,13],[4,13]],"kahler_einstein":false},{"id":"F.5D.0542","picard_rank":6,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[1,0,0,-1,0],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,0,1,0],[0,0,-1,0,0],[0,1,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,0,1,1,0]],"degrees":[299,330,299,96,299,324,208,330,299,168,370],"anticanonical_degree":3022,"mu":[3022,5],"max_slope":[1826,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,-1,0,0],[0,1,-1,0,0],[0,0,1,0,0],[0,0,1,1,0]],"deg":1826,"slope":[1826,3]},"verdict":"unstable","barycenter":[[-243,3022],[101,9066],[101,4533],[-243,1511],[-243,3022]],"kahler_einstein":false},{"id":"F.5D.0543","picard_rank":5,"rays":[[0,0,1,1,1],[0,-1,0,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,0,1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,1,0,1],[-1,0,0,0,0],[0,1,-1,0,0]],"degrees":[352,464,168,352,96,504,800,352,352,464],"anticanonical_degree":3904,"mu":[3904,5],"max_slope":[832,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,1,0,0],[0,0,1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,1,-1,0,0]],"deg":2496,"slope":[832,1]},"verdict":"unstable","barycenter":[[-209,976],[119,1464],[119,732],[-209,976],[389,1464]],"kahler_einstein":false},{"id":"F.5D.0544","picard_rank":5,"rays":[[0,0,0,1,1],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,-1],[0,1,-1,0,0]],"degrees":[352,352,208,352,352,324,352,180,560,352],"anticanonical_degree":3384,"mu":[3384,5],"max_slope":[670,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,1,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,-1],[0,1,-1,0,0]],"deg":2680,"slope":[670,1]},"verdict":"stable","barycenter":[[-17,423],[-76,1269],[-152,1269],[-17,423],[34,423]],"kahler_einstein":false},{"id":"F.5D.0545","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,1],[0,0,-1,1,0],[0,1,1,0,1],[0,-1,0,0,0],[1,0,-1,0,0]],"degrees":[405,405,990,180,504,405,486,486,405],"anticanonical_degree":4266,"mu":[4266,5],"max_slope":[990,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":990,"slope":[990,1]},"verdict":"unstable","barycenter":[[-27,158],[3,158],[-27,79],[-27,158],[24,79]],"kahler_einstein":false},{"id":"F.5D.0546","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,-1,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,-1,1,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,-1,0,0],[0,1,0,0,0]],"degrees":[432,432,101,464,1168,464,200,72,664,1269],"anticanonical_degree":5266,"mu":[5266,5],"max_slope":[1370,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1370,"slope":[1370,1]},"verdict":"unstable","barycenter":[[-1520,2633],[-944,2633],[-1700,2633],[-850,2633],[-760,2633]],"kahler_einstein":false},{"id":"F.5D.0547","picard_rank":6,"rays":[[0,0,0,0,-1],[-1,0,0,0,1],[0,0,0,-1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,-1,0,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,0,0],[0,1,0,-1,0],[1,-1,0,1,0]],"degrees":[330,330,347,325,101,72,160,325,448,540,490],"anticanonical_degree":3468,"mu":[3468,5],"max_slope":[754,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,0,1,0],[0,1,0,0,0],[0,1,0,-1,0]],"deg":1508,"slope":[754,1]},"verdict":"unstable","barycenter":[[-1747,5202],[-649,3468],[-461,3468],[91,1156],[-1747,10404]],"kahler_einstein":false},{"id":"F.5D.0548","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,0,0],[0,-1,0,0,0],[-1,0,1,0,1],[0,0,-1,1,0],[-1,0,0,0,1],[1,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[88,192,767,767,666,364,123,214,789,364],"anticanonical_degree":4334,"mu":[4334,5],"max_slope":[1803,2],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,0,0],[0,-1,0,0,0],[-1,0,1,0,1],[-1,0,0,0,1],[1,0,-1,0,0],[0,0,0,0,-1]],"deg":3606,"slope":[1803,2]},"verdict":"unstable","barycenter":[[-4447,13002],[4447,26004],[-4390,6501],[-2195,6501],[5563,26004]],"kahler_einstein":false},{"id":"F.5D.0549","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,0,-1],[0,-1,0,0,0],[-1,0,1,0,1],[0,0,-1,1,0],[-1,0,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-1,0,0]],"degrees":[80,155,767,767,898,364,168,299,364,454],"anticanonical_degree":4316,"mu":[4316,5],"max_slope":[898,1],"witness":{"dim":1,"rays_in_V":[[-1,0,1,0,1]],"deg":898,"slope":[898,1]},"verdict":"unstable","barycenter":[[-4891,8632],[4583,25896],[-2053,3237],[-2053,6474],[-5507,25896]],"kahler_einstein":false},{"id":"F.5D.0550","picard_rank":5,"rays":[[0,1,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,1],[-1,0,0,0,1],[0,0,-1,1,0],[0,0,-1,0,0],[1,0,-1,0,0]],"degrees":[740,364,740,134,472,338,134,364,108,606],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[818,1],"witness":{"dim":4,"rays_in_V":[[0,1,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,0,1],[-1,0,0,0,1],[0,0,-1,0,0],[1,0,-1,0,0]],"deg":3272,"slope":[818,1]},"verdict":"unstable","barycenter":[[-6479,12000],[1659,8000],[-1659,4000],[-1659,8000],[-7,3000]],"kahler_einstein":false},{"id":"F.5D.0551","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,1,0,-1],[0,0,-1,0,0],[0,1,0,0,1],[-1,0,0,0,0],[0,0,-1,1,1],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-1,0,1]],"degrees":[602,972,146,602,389,389,48,456,389,389],"anticanonical_degree":4382,"mu":[4382,5],"max_slope":[1020,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,-1],[0,0,-1,0,1]],"deg":1020,"slope":[1020,1]},"verdict":"unstable","barycenter":[[-115,626],[325,13146],[-2740,6573],[-115,626],[-325,6573]],"kahler_einstein":false},{"id":"F.5D.0552","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,-1,1,0],[0,1,-1,1,0],[1,0,0,-1,0],[0,0,0,0,-1]],"degrees":[464,144,78,990,384,384,448,464,384,384],"anticanonical_degree":4124,"mu":[4124,5],"max_slope":[1068,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1068,"slope":[1068,1]},"verdict":"unstable","barycenter":[[-193,1031],[25,3093],[-1108,3093],[-386,1031],[-193,1031]],"kahler_einstein":false},{"id":"F.5D.0553","picard_rank":6,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,1,1],[0,0,-1,0,0],[1,0,-1,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,1],[0,0,1,0,-1],[0,1,0,0,-1]],"degrees":[560,152,331,78,331,330,331,331,144,324,330],"anticanonical_degree":3242,"mu":[3242,5],"max_slope":[1291,2],"witness":{"dim":4,"rays_in_V":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,1,1],[0,0,-1,0,0],[1,0,-1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,1],[0,0,1,0,-1]],"deg":2582,"slope":[1291,2]},"verdict":"stable","barycenter":[[-179,3242],[-751,9726],[-1288,4863],[-179,3242],[-751,4863]],"kahler_einstein":false},{"id":"F.5D.0554","picard_rank":5,"rays":[[0,0,0,0,-1],[0,1,0,-1,0],[0,-1,1,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,-1,0,1,0]],"degrees":[570,756,384,384,139,570,76,157,413,709],"anticanonical_degree":4158,"mu":[4158,5],"max_slope":[1695,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,1,0,-1,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,-1,0,1,0]],"deg":3390,"slope":[1695,2]},"verdict":"unstable","barycenter":[[-5771,12474],[-1735,4158],[-920,6237],[-1525,12474],[-283,12474]],"kahler_einstein":false},{"id":"F.5D.0555","picard_rank":5,"rays":[[0,1,0,0,0],[0,0,0,-1,0],[-1,0,1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,1,0,0],[0,0,-1,1,0],[0,-1,0,0,0],[1,0,-1,0,0]],"degrees":[762,369,450,120,150,450,639,369,123,600],"anticanonical_degree":4032,"mu":[4032,5],"max_slope":[885,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":885,"slope":[885,1]},"verdict":"unstable","barycenter":[[-6389,12096],[-2141,8064],[-1637,4032],[-1637,8064],[-739,12096]],"kahler_einstein":false},{"id":"F.5D.0556","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,-1,1,0],[0,1,0,0,0],[0,0,0,-1,0],[0,0,1,0,0],[1,0,0,-1,0]],"degrees":[400,112,400,464,400,896,464,96,1008,400],"anticanonical_degree":4640,"mu":[928,1],"max_slope":[1120,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":1120,"slope":[1120,1]},"verdict":"unstable","barycenter":[[-313,1160],[0,1],[-46,145],[-313,580],[-313,1160]],"kahler_einstein":false},{"id":"F.5D.0557","picard_rank":6,"rays":[[0,1,0,0,0],[0,0,-1,1,1],[0,0,-1,0,0],[0,0,1,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[1,0,-1,0,1]],"degrees":[330,320,112,432,320,320,96,330,304,416,320],"anticanonical_degree":3300,"mu":[660,1],"max_slope":[680,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,-1],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,1,0,0]],"deg":1360,"slope":[680,1]},"verdict":"unstable","barycenter":[[-28,275],[0,1],[-139,825],[-28,275],[29,825]],"kahler_einstein":false},{"id":"F.5D.0558","picard_rank":6,"rays":[[0,0,0,-1,0],[0,0,-1,1,1],[0,0,-1,0,0],[0,0,1,0,-1],[1,0,-1,0,1],[-1,0,0,0,0],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,1,0,-1]],"degrees":[310,310,134,216,310,310,144,330,218,352,330],"anticanonical_degree":2964,"mu":[2964,5],"max_slope":[586,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[0,0,-1,1,1],[0,0,-1,0,0],[0,0,1,0,-1],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,1,0,-1]],"deg":2344,"slope":[586,1]},"verdict":"stable","barycenter":[[-43,1482],[43,1482],[-185,1482],[-43,1482],[-33,494]],"kahler_einstein":false},{"id":"F.5D.0559","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,1,0,-1],[0,0,-1,0,0],[0,1,1,0,0],[-1,0,0,0,0],[0,0,-1,1,1],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-1,0,1]],"degrees":[538,432,168,538,347,347,108,370,347,347],"anticanonical_degree":3542,"mu":[3542,5],"max_slope":[718,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,1,0,-1],[0,0,-1,0,0],[0,1,1,0,0],[0,0,-1,0,1],[0,0,0,0,-1]],"deg":2154,"slope":[718,1]},"verdict":"unstable","barycenter":[[-323,3542],[163,1518],[-163,759],[-323,3542],[-172,5313]],"kahler_einstein":false},{"id":"F.5D.0560","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,1,0,-1],[0,0,-1,0,0],[0,1,2,0,-1],[-1,0,0,0,0],[0,0,-1,1,1],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-1,0,1]],"degrees":[474,108,190,474,337,337,192,284,337,337],"anticanonical_degree":3070,"mu":[614,1],"max_slope":[599,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,1,0,-1],[0,0,-1,0,0],[0,1,2,0,-1],[-1,0,0,0,0],[0,0,-1,0,1],[0,0,0,0,-1],[1,0,-1,0,1]],"deg":2396,"slope":[599,1]},"verdict":"stable","barycenter":[[63,3070],[457,9210],[-646,4605],[63,3070],[-167,921]],"kahler_einstein":false},{"id":"F.5D.0561","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,-1,0,0],[0,0,-1,0,0],[0,1,1,0,1],[0,1,0,0,1]],"degrees":[1194,459,459,1194,459,459,108,1026,168],"anticanonical_degree":5526,"mu":[5526,5],"max_slope":[1278,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":2556,"slope":[1278,1]},"verdict":"unstable","barycenter":[[-211,614],[159,614],[-211,307],[-211,614],[159,614]],"kahler_einstein":false},{"id":"F.5D.0562","picard_rank":6,"rays":[[0,0,-1,0,0],[-1,0,0,0,1],[0,0,0,-1,0],[1,0,0,0,0],[0,-1,0,0,0],[0,1,0,0,1],[-1,0,1,0,1],[-1,0,0,0,0],[0,0,0,0,1],[-1,0,0,1,0],[0,0,0,0,-1]],"degrees":[363,52,405,912,405,405,363,92,92,405,912],"anticanonical_degree":4406,"mu":[4406,5],"max_slope":[1030,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,0,-1]],"deg":2060,"slope":[1030,1]},"verdict":"unstable","barycenter":[[-2068,6609],[-1034,6609],[-2068,6609],[-1034,6609],[2068,6609]],"kahler_einstein":false},{"id":"F.5D.0563","picard_rank":7,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,1,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1],[-1,0,0,1,0],[1,0,0,0,0],[0,1,0,0,1],[0,0,0,0,1],[-1,0,0,0,1]],"degrees":[92,298,278,278,298,276,444,298,276,298,92,52],"anticanonical_degree":2980,"mu":[596,1],"max_slope":[616,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1],[1,0,0,0,0],[0,0,0,0,1],[-1,0,0,0,1]],"deg":1232,"slope":[616,1]},"verdict":"unstable","barycenter":[[-20,149],[-10,149],[-20,149],[-10,149],[20,149]],"kahler_einstein":false},{"id":"F.5D.0564","picard_rank":6,"rays":[[0,0,-1,0,0],[-1,0,0,0,1],[0,0,0,-1,0],[1,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,1],[-1,0,1,0,1],[-1,0,0,0,0],[0,0,0,0,1],[-1,0,0,1,0],[0,0,0,0,-1]],"degrees":[331,52,341,816,405,405,331,92,304,341,276],"anticanonical_degree":3694,"mu":[3694,5],"max_slope":[868,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1]],"deg":868,"slope":[868,1]},"verdict":"unstable","barycenter":[[-2032,5541],[34,5541],[-982,5541],[-1016,5541],[-68,5541]],"kahler_einstein":false},{"id":"F.5D.0565","picard_rank":6,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,1,0],[-1,1,0,1,0],[0,0,1,0,1],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,1,0],[1,0,0,-1,0]],"degrees":[203,528,332,394,80,332,394,90,134,427,636],"anticanonical_degree":3550,"mu":[710,1],"max_slope":[1443,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,1,0],[0,0,1,0,1],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,1,0],[1,0,0,-1,0]],"deg":2886,"slope":[1443,2]},"verdict":"unstable","barycenter":[[-2707,7100],[-981,7100],[659,5325],[-149,1420],[-659,10650]],"kahler_einstein":false},{"id":"F.5D.0566","picard_rank":6,"rays":[[0,-1,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,-1,1],[-1,0,0,0,0],[-1,1,0,1,0],[-1,0,1,0,0],[1,0,0,0,0]],"degrees":[321,100,515,249,391,279,391,70,321,124,615],"anticanonical_degree":3376,"mu":[3376,5],"max_slope":[685,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":685,"slope":[685,1]},"verdict":"unstable","barycenter":[[-5801,20256],[-757,5064],[907,6752],[85,6752],[-411,6752]],"kahler_einstein":false},{"id":"F.5D.0567","picard_rank":6,"rays":[[0,0,-1,0,0],[-1,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,1],[0,-1,0,0,0],[0,1,0,0,0],[-1,0,1,0,1],[-1,0,0,0,0],[-1,0,0,1,0],[1,0,0,0,0],[0,0,0,0,-1]],"degrees":[352,72,368,184,405,405,352,72,368,864,608],"anticanonical_degree":4050,"mu":[810,1],"max_slope":[936,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":936,"slope":[936,1]},"verdict":"unstable","barycenter":[[-224,675],[0,1],[-514,2025],[-112,675],[356,2025]],"kahler_einstein":false},{"id":"F.5D.0568","picard_rank":7,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,1,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1],[-1,0,0,1,0],[1,0,0,0,0],[0,1,0,0,0],[0,0,0,0,1],[-1,0,0,0,1]],"degrees":[72,288,288,288,298,184,360,288,360,298,184,72],"anticanonical_degree":2980,"mu":[596,1],"max_slope":[616,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,-1],[1,0,0,0,0],[0,0,0,0,1],[-1,0,0,0,1]],"deg":1232,"slope":[616,1]},"verdict":"unstable","barycenter":[[-30,149],[0,1],[-15,149],[-15,149],[0,1]],"kahler_einstein":false},{"id":"F.5D.0569","picard_rank":7,"rays":[[-1,0,0,0,1],[-1,0,1,0,1],[0,0,-1,0,0],[1,0,0,0,-1],[-1,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[1,1,0,0,0]],"degrees":[88,268,268,264,278,278,298,108,180,130,222,298],"anticanonical_degree":2680,"mu":[536,1],"max_slope":[536,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,1],[1,0,0,0,-1],[-1,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[1,1,0,0,0]],"deg":2144,"slope":[536,1]},"verdict":"strictly semistable","barycenter":[[-43,670],[43,1340],[-93,1340],[-43,1340],[5,67]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0570","picard_rank":6,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[-1,0,1,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,0,1],[-1,0,0,1,0],[0,0,-1,0,0],[1,1,0,0,0],[1,0,0,0,0]],"degrees":[130,528,310,405,331,108,88,331,310,405,432],"anticanonical_degree":3378,"mu":[3378,5],"max_slope":[2096,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[-1,0,0,0,1],[1,1,0,0,0],[1,0,0,0,0]],"deg":2096,"slope":[2096,3]},"verdict":"unstable","barycenter":[[-105,563],[105,1126],[-1961,10134],[-105,1126],[1016,5067]],"kahler_einstein":false},{"id":"F.5D.0571","picard_rank":5,"rays":[[-1,0,0,1,0],[0,-1,0,0,0],[-1,1,0,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[1,0,0,0,1]],"degrees":[88,390,390,702,997,411,108,411,224,997],"anticanonical_degree":4718,"mu":[4718,5],"max_slope":[1051,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,1]],"deg":2102,"slope":[1051,1]},"verdict":"unstable","barycenter":[[-1231,2359],[-4909,14154],[-1231,4718],[1216,7077],[1231,4718]],"kahler_einstein":false},{"id":"F.5D.0572","picard_rank":6,"rays":[[1,-1,0,0,0],[-1,0,0,0,0],[0,-1,1,0,0],[0,-1,1,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,1,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,0]],"degrees":[501,160,200,373,341,165,408,341,54,373,720],"anticanonical_degree":3636,"mu":[3636,5],"max_slope":[774,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":774,"slope":[774,1]},"verdict":"unstable","barycenter":[[-451,1212],[-1177,3636],[-578,2727],[-451,2424],[-1219,21816]],"kahler_einstein":false},{"id":"F.5D.0573","picard_rank":5,"rays":[[0,0,-1,0,0],[1,0,0,0,1],[-1,0,1,0,0],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,1,1],[0,1,0,0,1]],"degrees":[448,648,448,54,648,200,1350,448,448,200],"anticanonical_degree":4892,"mu":[4892,5],"max_slope":[1404,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1404,"slope":[1404,1]},"verdict":"unstable","barycenter":[[-1592,3669],[44,3669],[-796,3669],[-796,3669],[516,1223]],"kahler_einstein":false},{"id":"F.5D.0574","picard_rank":6,"rays":[[1,1,0,1,1],[0,0,0,1,0],[-1,0,1,0,0],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,1,1],[1,0,0,1,1]],"degrees":[405,107,405,107,405,268,832,405,832,52,268],"anticanonical_degree":4086,"mu":[4086,5],"max_slope":[965,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,1]],"deg":1930,"slope":[965,1]},"verdict":"unstable","barycenter":[[-604,2043],[-302,2043],[-302,2043],[604,2043],[604,2043]],"kahler_einstein":false},{"id":"F.5D.0575","picard_rank":7,"rays":[[0,0,0,1,-1],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,1,0,0,1],[0,0,0,1,0],[1,0,0,0,1],[0,0,0,0,-1],[0,0,0,0,1]],"degrees":[277,107,277,298,216,298,298,298,107,216,396,52],"anticanonical_degree":2840,"mu":[568,1],"max_slope":[608,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,-1],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,0,-1],[0,0,0,0,1]],"deg":1216,"slope":[608,1]},"verdict":"unstable","barycenter":[[-133,1065],[-133,2130],[-133,2130],[133,1065],[266,1065]],"kahler_einstein":false},{"id":"F.5D.0576","picard_rank":6,"rays":[[1,0,0,0,1],[0,0,0,1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[1,1,0,0,1]],"degrees":[260,384,373,260,107,373,277,373,52,792,373],"anticanonical_degree":3624,"mu":[3624,5],"max_slope":[844,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":844,"slope":[844,1]},"verdict":"unstable","barycenter":[[-79,453],[-79,906],[-79,906],[-19,453],[158,453]],"kahler_einstein":false},{"id":"F.5D.0577","picard_rank":6,"rays":[[0,-1,0,0,0],[-1,0,1,0,0],[0,0,-1,0,0],[0,1,0,0,1],[-1,1,0,-1,1],[0,0,0,1,0],[-1,1,0,0,1],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[1,-1,0,1,-1]],"degrees":[400,332,332,804,149,149,92,400,645,72,645],"anticanonical_degree":4020,"mu":[804,1],"max_slope":[852,1],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,1],[-1,1,0,-1,1],[0,0,0,1,0],[-1,1,0,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[1,-1,0,1,-1]],"deg":2556,"slope":[852,1]},"verdict":"unstable","barycenter":[[-4133,6030],[-47,360],[-4133,12060],[5117,24120],[-47,360]],"kahler_einstein":false},{"id":"F.5D.0578","picard_rank":6,"rays":[[0,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,1,0,0,0],[0,-1,0,0,0],[0,0,-1,1,0],[0,0,0,0,1],[0,0,0,0,-1],[1,0,1,0,1],[0,0,1,0,1]],"degrees":[192,160,405,368,331,331,405,91,672,491,90],"anticanonical_degree":3536,"mu":[3536,5],"max_slope":[763,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":763,"slope":[763,1]},"verdict":"unstable","barycenter":[[-1439,3536],[-1439,7072],[1013,10608],[1013,21216],[745,2652]],"kahler_einstein":false},{"id":"F.5D.0579","picard_rank":6,"rays":[[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,1],[-1,0,1,0,0],[0,0,0,-1,0],[0,1,0,0,0],[1,0,0,1,1]],"degrees":[128,168,72,736,368,405,128,368,736,405,536],"anticanonical_degree":4050,"mu":[810,1],"max_slope":[900,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,1,1],[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0]],"deg":1800,"slope":[900,1]},"verdict":"unstable","barycenter":[[-992,2025],[0,1],[-496,2025],[514,2025],[514,2025]],"kahler_einstein":false},{"id":"F.5D.0580","picard_rank":7,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,1,-1],[1,0,0,0,1],[-1,0,1,0,0],[0,1,0,0,0],[0,0,0,-1,1],[0,0,0,0,-1],[0,0,0,-1,0]],"degrees":[128,298,288,144,72,272,432,288,298,128,360,272],"anticanonical_degree":2980,"mu":[596,1],"max_slope":[616,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,0,1],[0,0,0,1,-1],[0,0,0,-1,1],[0,0,0,0,-1],[0,0,0,-1,0]],"deg":1232,"slope":[616,1]},"verdict":"unstable","barycenter":[[-44,149],[0,1],[-22,149],[15,149],[30,149]],"kahler_einstein":false},{"id":"F.5D.0581","picard_rank":6,"rays":[[1,0,0,1,1],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,1,0,0],[0,0,0,0,-1],[0,0,0,1,1],[0,0,-1,0,0],[-1,0,0,0,0],[1,1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0]],"degrees":[196,134,388,332,418,88,332,252,388,418,134],"anticanonical_degree":3080,"mu":[616,1],"max_slope":[604,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,1,1],[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,1],[-1,0,0,0,0],[1,1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0]],"deg":2416,"slope":[604,1]},"verdict":"stable","barycenter":[[-171,3080],[171,6160],[-171,6160],[751,4620],[751,4620]],"kahler_einstein":false},{"id":"F.5D.0582","picard_rank":6,"rays":[[0,0,-1,0,0],[0,1,0,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,-1,1],[1,0,0,0,1],[-1,0,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0]],"degrees":[352,373,168,72,128,520,352,272,373,720,400],"anticanonical_degree":3730,"mu":[746,1],"max_slope":[796,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,0,-1,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0]],"deg":1592,"slope":[796,1]},"verdict":"unstable","barycenter":[[-668,1865],[0,1],[-334,1865],[-94,1865],[562,1865]],"kahler_einstein":false},{"id":"F.5D.0583","picard_rank":6,"rays":[[0,0,-1,0,0],[0,1,0,0,-1],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,-1,1],[1,0,0,0,1],[-1,0,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0]],"degrees":[310,373,160,108,155,470,310,197,373,360,352],"anticanonical_degree":3168,"mu":[3168,5],"max_slope":[1918,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,-1],[0,0,0,0,1],[0,0,0,-1,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0]],"deg":1918,"slope":[1918,3]},"verdict":"unstable","barycenter":[[-47,176],[247,3168],[-47,352],[-241,3168],[247,1584]],"kahler_einstein":false},{"id":"F.5D.0584","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,1,1],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,-1,0,0],[0,1,0,0,1],[-1,0,0,0,0],[0,0,0,1,0],[1,1,0,1,1]],"degrees":[877,837,90,877,411,411,192,184,152,595],"anticanonical_degree":4626,"mu":[4626,5],"max_slope":[3025,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,1,0,1,1],[0,0,0,0,-1],[0,1,0,0,1],[0,0,0,1,0]],"deg":3025,"slope":[3025,3]},"verdict":"unstable","barycenter":[[-8029,13878],[5461,27756],[-8029,27756],[1750,6939],[5461,27756]],"kahler_einstein":false},{"id":"F.5D.0585","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,-1,0,0],[1,1,0,0,1],[-1,0,0,0,0],[0,0,0,1,0],[0,1,0,-1,1],[0,1,0,0,1]],"degrees":[837,304,837,390,390,574,184,459,155,108],"anticanonical_degree":4238,"mu":[4238,5],"max_slope":[900,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,-1,1],[0,1,0,0,1]],"deg":2700,"slope":[900,1]},"verdict":"unstable","barycenter":[[-75,163],[75,326],[-75,326],[-241,4238],[75,326]],"kahler_einstein":false},{"id":"F.5D.0586","picard_rank":5,"rays":[[0,0,0,0,1],[1,0,0,0,1],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,1,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[1,1,0,0,1]],"degrees":[52,304,384,448,448,448,384,1188,304,448],"anticanonical_degree":4408,"mu":[4408,5],"max_slope":[1240,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1240,"slope":[1240,1]},"verdict":"unstable","barycenter":[[-341,1653],[-341,3306],[-341,1653],[-341,3306],[682,1653]],"kahler_einstein":false},{"id":"F.5D.0587","picard_rank":5,"rays":[[-1,1,1,1,1],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,1,0],[-1,1,0,1,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,1,1],[1,0,0,0,0],[0,-1,0,0,0]],"degrees":[384,733,867,134,100,141,384,249,759,733],"anticanonical_degree":4484,"mu":[4484,5],"max_slope":[1901,2],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[1,0,0,0,0]],"deg":1901,"slope":[1901,2]},"verdict":"unstable","barycenter":[[-57,236],[2165,26904],[-2839,8968],[3103,13452],[2165,26904]],"kahler_einstein":false},{"id":"F.5D.0588","picard_rank":5,"rays":[[0,-1,1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[1,-1,0,0,0],[0,0,-1,0,0],[1,0,0,0,0],[-1,1,0,0,1]],"degrees":[389,757,411,411,80,92,276,389,972,757],"anticanonical_degree":4534,"mu":[4534,5],"max_slope":[1052,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1052,"slope":[1052,1]},"verdict":"unstable","barycenter":[[-2284,6801],[-4052,6801],[-2026,6801],[-1142,6801],[884,6801]],"kahler_einstein":false},{"id":"F.5D.0589","picard_rank":6,"rays":[[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[1,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,1,0,0],[1,0,0,0,0]],"degrees":[320,341,352,320,184,341,72,352,192,576,360],"anticanonical_degree":3410,"mu":[682,1],"max_slope":[696,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[1,0,-1,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,1,0,0],[1,0,0,0,0]],"deg":2088,"slope":[696,1]},"verdict":"unstable","barycenter":[[-168,1705],[0,1],[-452,1705],[-226,1705],[-84,1705]],"kahler_einstein":false},{"id":"F.5D.0590","picard_rank":6,"rays":[[0,0,0,-1,0],[0,1,1,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[1,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,1,0,0],[1,0,0,0,0]],"degrees":[299,341,310,299,222,341,108,310,176,288,264],"anticanonical_degree":2958,"mu":[2958,5],"max_slope":[590,1],"witness":{"dim":4,"rays_in_V":[[0,1,1,0,0],[0,0,0,0,-1],[1,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,1,0,0],[1,0,0,0,0]],"deg":2360,"slope":[590,1]},"verdict":"stable","barycenter":[[-293,4437],[179,2958],[-179,1479],[-179,2958],[-293,8874]],"kahler_einstein":false},{"id":"F.5D.0591","picard_rank":5,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,1,1,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,1,0,0,1],[1,1,0,0,1]],"degrees":[677,677,347,347,390,384,216,390,108,222],"anticanonical_degree":3758,"mu":[3758,5],"max_slope":[766,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,1,0,0,1],[1,1,0,0,1]],"deg":3064,"slope":[766,1]},"verdict":"unstable","barycenter":[[-493,5637],[719,3758],[-719,3758],[-493,11274],[719,3758]],"kahler_einstein":false},{"id":"F.5D.0592","picard_rank":5,"rays":[[0,0,0,-1,0],[1,0,0,0,1],[-1,0,0,1,0],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,1],[0,1,0,0,0]],"degrees":[416,608,416,72,400,192,1080,448,400,448],"anticanonical_degree":4480,"mu":[896,1],"max_slope":[1152,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1152,"slope":[1152,1]},"verdict":"unstable","barycenter":[[-2,5],[0,1],[-103,560],[-1,5],[103,280]],"kahler_einstein":false},{"id":"F.5D.0593","picard_rank":5,"rays":[[0,0,0,-1,0],[1,0,0,0,1],[-1,0,0,1,0],[0,0,0,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,1],[0,1,0,0,-1]],"degrees":[352,528,352,108,352,176,540,448,352,448],"anticanonical_degree":3656,"mu":[3656,5],"max_slope":[772,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,-1]],"deg":1544,"slope":[772,1]},"verdict":"unstable","barycenter":[[-424,1371],[51,457],[-51,457],[-212,1371],[102,457]],"kahler_einstein":false},{"id":"F.5D.0594","picard_rank":4,"rays":[[0,-1,0,0,0],[0,1,0,0,1],[0,-1,1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,1,0],[1,-1,0,0,0]],"degrees":[108,1269,459,1269,216,486,459,486,702],"anticanonical_degree":5454,"mu":[5454,5],"max_slope":[1323,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,1],[0,0,0,0,-1]],"deg":2646,"slope":[1323,1]},"verdict":"unstable","barycenter":[[-167,303],[-61,101],[-61,202],[-167,606],[61,202]],"kahler_einstein":false},{"id":"F.5D.0595","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[-1,1,0,-1,1],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[409,552,552,409,112,344,39,552,375,1112],"anticanonical_degree":4456,"mu":[4456,5],"max_slope":[1151,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1151,"slope":[1151,1]},"verdict":"unstable","barycenter":[[-10825,26736],[-79,557],[-5137,26736],[-551,26736],[-79,557]],"kahler_einstein":false},{"id":"F.5D.0596","picard_rank":5,"rays":[[-1,0,1,1,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,-1,0,0,0],[0,-1,0,0,1],[0,1,0,0,0],[1,-1,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1]],"degrees":[552,552,165,261,93,110,920,717,552,536],"anticanonical_degree":4458,"mu":[4458,5],"max_slope":[1013,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1013,"slope":[1013,1]},"verdict":"unstable","barycenter":[[-7091,13374],[-4211,13374],[-106,743],[-106,743],[1367,13374]],"kahler_einstein":false},{"id":"F.5D.0597","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,1,0],[0,0,0,1,0],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,-1,0]],"degrees":[310,341,363,363,288,310,130,341,180,88,528],"anticanonical_degree":3242,"mu":[3242,5],"max_slope":[1311,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,1,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,-1,0]],"deg":2622,"slope":[1311,2]},"verdict":"unstable","barycenter":[[-1424,4863],[93,3242],[-1145,9726],[-93,1621],[-93,3242]],"kahler_einstein":false},{"id":"F.5D.0598","picard_rank":5,"rays":[[0,0,0,-1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,1,1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,0,-1,0,0],[1,0,-2,0,1],[0,0,1,1,0]],"degrees":[433,124,168,629,337,337,448,84,629,433],"anticanonical_degree":3622,"mu":[3622,5],"max_slope":[737,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,0,-1,0,0],[1,0,-2,0,1],[0,0,1,1,0]],"deg":2948,"slope":[737,1]},"verdict":"unstable","barycenter":[[-1072,1811],[-1103,5433],[-1010,5433],[505,5433],[598,5433]],"kahler_einstein":false},{"id":"F.5D.0599","picard_rank":5,"rays":[[-1,0,1,0,0],[0,0,-1,0,0],[0,0,-1,0,1],[-1,0,0,0,0],[-1,1,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,0],[1,0,-1,1,1],[0,0,0,0,-1]],"degrees":[164,217,147,143,384,384,691,507,691,838],"anticanonical_degree":4166,"mu":[4166,5],"max_slope":[1709,2],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,-1,0,1],[0,0,1,0,0],[0,0,0,0,-1]],"deg":1709,"slope":[1709,2]},"verdict":"unstable","barycenter":[[-1196,2083],[-5699,24996],[-1477,12498],[2371,24996],[1664,6249]],"kahler_einstein":false},{"id":"F.5D.0600","picard_rank":6,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,0,0,-1,1],[1,1,0,-1,1],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,0,-1],[1,0,0,-1,0]],"degrees":[321,352,321,134,352,143,164,118,395,486,276],"anticanonical_degree":3062,"mu":[3062,5],"max_slope":[605,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,1],[1,1,0,-1,1],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,0,-1],[1,0,0,-1,0]],"deg":2420,"slope":[605,1]},"verdict":"stable","barycenter":[[-1341,6124],[-84,1531],[-191,6124],[-959,6124],[527,3062]],"kahler_einstein":false},{"id":"F.5D.0601","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,1,0],[-1,1,0,1,1],[1,0,0,0,0]],"degrees":[447,626,626,447,48,1240,119,119,626,1240],"anticanonical_degree":5538,"mu":[5538,5],"max_slope":[1383,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,1,0],[1,0,0,0,0]],"deg":2766,"slope":[1383,1]},"verdict":"unstable","barycenter":[[-3691,11076],[-3691,16614],[-3691,11076],[3691,11076],[-3691,16614]],"kahler_einstein":false},{"id":"F.5D.0602","picard_rank":6,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[-1,1,0,1,1],[1,0,0,-1,0],[0,0,-1,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[377,452,452,576,334,334,452,119,48,119,377],"anticanonical_degree":3640,"mu":[728,1],"max_slope":[808,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"deg":1616,"slope":[808,1]},"verdict":"unstable","barycenter":[[-77,520],[-77,780],[-77,520],[77,520],[-77,780]],"kahler_einstein":false},{"id":"F.5D.0603","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,1,0],[-1,1,0,1,1],[1,0,0,-1,0]],"degrees":[415,570,570,415,48,377,119,496,570,1152],"anticanonical_degree":4732,"mu":[4732,5],"max_slope":[1200,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1200,"slope":[1200,1]},"verdict":"unstable","barycenter":[[-311,728],[-11,84],[-11,56],[-25,728],[-11,84]],"kahler_einstein":false},{"id":"F.5D.0604","picard_rank":6,"rays":[[-1,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,1],[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,1,0,0],[1,1,-1,0,-1],[1,0,0,0,0]],"degrees":[144,354,124,305,271,176,305,176,478,354,271],"anticanonical_degree":2958,"mu":[2958,5],"max_slope":[602,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":602,"slope":[602,1]},"verdict":"unstable","barycenter":[[-7,116],[-121,2958],[-599,2958],[-7,116],[7,116]],"kahler_einstein":false},{"id":"F.5D.0605","picard_rank":5,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,1,1,0],[1,1,0,-1,1],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,1,0]],"degrees":[384,288,704,838,144,384,704,176,134,464],"anticanonical_degree":4220,"mu":[844,1],"max_slope":[972,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":972,"slope":[972,1]},"verdict":"unstable","barycenter":[[-571,1055],[314,3165],[-50,211],[-71,1055],[872,3165]],"kahler_einstein":false},{"id":"F.5D.0606","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[415,589,589,415,76,720,72,589,229,1152],"anticanonical_degree":4846,"mu":[4846,5],"max_slope":[1224,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1224,"slope":[1224,1]},"verdict":"unstable","barycenter":[[-3587,9692],[-3587,29076],[-3923,14538],[4931,29076],[-3587,29076]],"kahler_einstein":false},{"id":"F.5D.0607","picard_rank":6,"rays":[[0,0,0,-1,0],[-1,1,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,-1,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[195,442,442,334,334,442,72,444,76,229,480],"anticanonical_degree":3490,"mu":[698,1],"max_slope":[748,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,-1,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"deg":1496,"slope":[748,1]},"verdict":"unstable","barycenter":[[-839,3490],[-839,10470],[-191,1745],[-15,698],[-839,10470]],"kahler_einstein":false},{"id":"F.5D.0608","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,0,0,1,0],[1,0,0,-1,0]],"degrees":[447,581,581,447,76,195,72,581,848,1176],"anticanonical_degree":5004,"mu":[5004,5],"max_slope":[1252,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1252,"slope":[1252,1]},"verdict":"unstable","barycenter":[[-5827,10008],[-5827,30024],[-2735,15012],[-6541,30024],[-5827,30024]],"kahler_einstein":false},{"id":"F.5D.0609","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,1,0],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,0,0]],"degrees":[320,368,331,331,216,320,104,368,288,120,544],"anticanonical_degree":3310,"mu":[662,1],"max_slope":[2008,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,0,0]],"deg":2008,"slope":[2008,3]},"verdict":"unstable","barycenter":[[-384,1655],[0,1],[-226,1655],[68,1655],[34,1655]],"kahler_einstein":false},{"id":"F.5D.0610","picard_rank":7,"rays":[[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,-1,0],[-1,0,1,1,0],[0,0,0,-1,0],[-1,0,0,1,0],[0,0,0,-1,1],[0,1,0,0,0],[1,0,0,0,0],[-1,0,0,0,0]],"degrees":[288,216,288,278,216,288,120,120,288,278,296,104],"anticanonical_degree":2780,"mu":[556,1],"max_slope":[556,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":556,"slope":[556,1]},"verdict":"strictly semistable","barycenter":[[-20,139],[0,1],[-5,139],[-10,139],[-5,139]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,4,5,6,7,8,10,11],[3,9]]},{"id":"F.5D.0611","picard_rank":7,"rays":[[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,0,0,0],[1,1,0,0,0],[1,0,0,-1,0]],"degrees":[278,148,278,278,156,278,156,148,278,148,278,156],"anticanonical_degree":2580,"mu":[516,1],"max_slope":[506,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[1,0,0,0,0],[1,0,0,-1,0]],"deg":2024,"slope":[506,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.5D.0612","picard_rank":6,"rays":[[0,0,-1,0,0],[1,0,0,0,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,0,0,1,0],[0,0,0,-1,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,1,0,0,0]],"degrees":[299,272,156,331,299,148,331,331,272,156,331],"anticanonical_degree":2926,"mu":[2926,5],"max_slope":[582,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,0,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,0,1,0],[0,0,0,-1,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,1,0,0,0]],"deg":2328,"slope":[582,1]},"verdict":"stable","barycenter":[[-340,4389],[170,4389],[-340,4389],[340,4389],[170,4389]],"kahler_einstein":false},{"id":"F.5D.0613","picard_rank":6,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,0,1,0],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,-1,0]],"degrees":[352,352,363,363,576,352,104,352,120,120,576],"anticanonical_degree":3630,"mu":[726,1],"max_slope":[748,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1496,"slope":[748,1]},"verdict":"unstable","barycenter":[[-776,1815],[0,1],[-194,1815],[-388,1815],[-194,1815]],"kahler_einstein":false},{"id":"F.5D.0614","picard_rank":5,"rays":[[0,0,1,0,0],[-1,0,1,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[-1,1,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,1],[0,0,0,-1,0]],"degrees":[240,148,324,411,156,347,347,651,651,411],"anticanonical_degree":3686,"mu":[3686,5],"max_slope":[748,1],"witness":{"dim":4,"rays_in_V":[[0,0,1,0,0],[-1,0,1,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,1],[0,0,0,-1,0]],"deg":2992,"slope":[748,1]},"verdict":"unstable","barycenter":[[-1880,5529],[-1070,5529],[260,5529],[130,5529],[940,5529]],"kahler_einstein":false},{"id":"F.5D.0615","picard_rank":5,"rays":[[0,0,1,0,0],[-1,0,1,0,0],[0,0,-1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[-1,1,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,-1,0,1],[0,0,0,-1,0]],"degrees":[648,180,128,390,130,389,389,699,699,390],"anticanonical_degree":4042,"mu":[4042,5],"max_slope":[828,1],"witness":{"dim":3,"rays_in_V":[[0,0,1,0,0],[-1,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,-1,0,1]],"deg":2484,"slope":[828,1]},"verdict":"unstable","barycenter":[[-3244,6063],[-633,4042],[-1345,6063],[-1345,12126],[633,4042]],"kahler_einstein":false},{"id":"F.5D.0616","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[-1,1,1,1,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[168,589,589,76,143,589,143,757,976,976],"anticanonical_degree":5006,"mu":[5006,5],"max_slope":[1157,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,0,0]],"deg":2314,"slope":[1157,1]},"verdict":"unstable","barycenter":[[-1393,5006],[-6019,30036],[447,10012],[1393,5006],[-6019,30036]],"kahler_einstein":false},{"id":"F.5D.0617","picard_rank":6,"rays":[[0,-1,0,0,0],[-1,0,1,1,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[-1,1,1,1,1],[0,0,0,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[-1,0,0,1,0],[1,0,0,-1,0]],"degrees":[442,144,337,337,143,442,442,586,143,76,468],"anticanonical_degree":3560,"mu":[712,1],"max_slope":[752,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[-1,0,0,0,0],[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1504,"slope":[752,1]},"verdict":"unstable","barycenter":[[-607,5340],[-1327,10680],[1553,10680],[607,5340],[-1327,10680]],"kahler_einstein":false},{"id":"F.5D.0618","picard_rank":5,"rays":[[-1,0,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[-1,1,1,1,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[168,549,549,76,480,549,143,717,337,936],"anticanonical_degree":4504,"mu":[4504,5],"max_slope":[1012,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":1012,"slope":[1012,1]},"verdict":"unstable","barycenter":[[-1681,4504],[-3971,27024],[1023,9008],[-207,4504],[-3971,27024]],"kahler_einstein":false},{"id":"F.5D.0619","picard_rank":6,"rays":[[0,0,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,1],[0,0,0,0,-1],[-1,0,0,1,0],[0,0,0,-1,0],[-1,0,1,1,0],[0,1,0,0,0],[-1,0,0,0,0],[1,0,0,0,0]],"degrees":[160,504,332,360,360,120,424,144,332,160,424],"anticanonical_degree":3320,"mu":[664,1],"max_slope":[664,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":664,"slope":[664,1]},"verdict":"strictly semistable","barycenter":[[-23,166],[0,1],[12,83],[23,166],[-6,83]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,3,4,5,6,7,9,10],[2,8]]},{"id":"F.5D.0620","picard_rank":6,"rays":[[-1,0,1,1,0],[1,1,-1,-1,0],[1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,1,0,1]],"degrees":[216,321,214,321,214,216,321,148,171,171,321],"anticanonical_degree":2634,"mu":[2634,5],"max_slope":[498,1],"witness":{"dim":4,"rays_in_V":[[-1,0,1,1,0],[1,1,-1,-1,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0]],"deg":1992,"slope":[498,1]},"verdict":"stable","barycenter":[[-235,7902],[235,15804],[-235,7902],[235,7902],[235,15804]],"kahler_einstein":false},{"id":"F.5D.0621","picard_rank":5,"rays":[[0,0,0,0,-1],[0,0,-1,0,0],[-1,1,1,0,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,-1,-1,0,1],[0,1,0,1,0],[0,0,1,0,0]],"degrees":[547,230,228,171,148,547,228,547,547,401],"anticanonical_degree":3594,"mu":[3594,5],"max_slope":[698,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[-1,1,1,0,0],[-1,0,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,-1,-1,0,1],[0,1,0,1,0]],"deg":2792,"slope":[698,1]},"verdict":"stable","barycenter":[[-284,599],[-356,1797],[-140,1797],[178,1797],[178,1797]],"kahler_einstein":false},{"id":"F.5D.0622","picard_rank":6,"rays":[[0,0,0,-1,0],[0,0,0,0,1],[-1,0,0,0,1],[0,1,0,0,0],[-1,0,0,1,1],[0,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,0,0,0,0]],"degrees":[336,144,96,368,336,368,368,144,368,576,576],"anticanonical_degree":3680,"mu":[736,1],"max_slope":[768,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,0]],"deg":1536,"slope":[768,1]},"verdict":"unstable","barycenter":[[-37,184],[0,1],[0,1],[-37,184],[37,184]],"kahler_einstein":false},{"id":"F.5D.0623","picard_rank":7,"rays":[[0,0,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,1,1],[1,0,0,0,0],[-1,0,0,0,1],[0,1,0,0,0],[0,0,0,0,1],[1,0,0,0,-1],[-1,0,0,0,0]],"degrees":[288,288,288,288,240,288,240,96,288,144,288,144],"anticanonical_degree":2880,"mu":[576,1],"max_slope":[576,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":576,"slope":[576,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[0,1],[0,1],[-5,72],[5,72]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0624","picard_rank":7,"rays":[[-1,0,0,0,0],[-1,0,0,1,1],[-1,0,0,0,1],[0,1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[1,0,0,0,0],[1,0,1,0,-1],[1,0,0,0,-1]],"degrees":[176,288,144,268,288,176,268,288,176,176,288,144],"anticanonical_degree":2680,"mu":[536,1],"max_slope":[536,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":536,"slope":[536,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,4,5,7,8,9,10,11],[3,6]]},{"id":"F.5D.0625","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,0,-1,1],[-1,0,1,1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[422,120,422,334,422,334,228,109,148,288,363],"anticanonical_degree":3190,"mu":[638,1],"max_slope":[1924,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,1,1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"deg":1924,"slope":[1924,3]},"verdict":"unstable","barycenter":[[-105,638],[-361,9570],[-41,1595],[-361,3190],[-361,9570]],"kahler_einstein":false},{"id":"F.5D.0626","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,0,0,1],[-1,0,1,1,0],[1,0,0,-1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[432,270,432,324,432,324,324,162,108,162,270],"anticanonical_degree":3240,"mu":[648,1],"max_slope":[648,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":1296,"slope":[648,1]},"verdict":"strictly semistable","barycenter":[[-5,72],[0,1],[-5,72],[5,72],[0,1]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0627","picard_rank":6,"rays":[[0,0,0,1,0],[-1,0,0,1,0],[0,0,0,0,-1],[-1,0,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,0,0],[1,1,0,-1,1],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[215,192,412,334,412,215,185,412,334,185,144],"anticanonical_degree":3040,"mu":[608,1],"max_slope":[1804,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,1,0],[-1,0,0,1,0],[-1,0,1,1,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,0,0,-1,0]],"deg":1804,"slope":[1804,3]},"verdict":"stable","barycenter":[[61,3040],[-61,4560],[61,3040],[-61,3040],[-61,4560]],"kahler_einstein":false},{"id":"F.5D.0628","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,1,0,-1,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[367,148,515,367,515,109,515,288,288,624],"anticanonical_degree":3736,"mu":[3736,5],"max_slope":[1501,2],"witness":{"dim":4,"rays_in_V":[[-1,0,0,1,0],[0,-1,0,0,0],[0,1,0,-1,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0]],"deg":3002,"slope":[1501,2]},"verdict":"unstable","barycenter":[[-5435,22416],[-37,22416],[-1331,11208],[-37,7472],[-37,22416]],"kahler_einstein":false},{"id":"F.5D.0629","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,1,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[378,108,552,378,552,162,552,162,648,648],"anticanonical_degree":4140,"mu":[828,1],"max_slope":[864,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0]],"deg":1728,"slope":[864,1]},"verdict":"unstable","barycenter":[[-37,184],[0,1],[-37,184],[37,184],[0,1]],"kahler_einstein":false},{"id":"F.5D.0630","picard_rank":5,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[1,1,0,-1,1],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[215,478,478,351,215,192,351,478,280,280],"anticanonical_degree":3318,"mu":[3318,5],"max_slope":[654,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[-1,0,0,1,0],[1,1,0,-1,1],[0,0,0,-1,0],[1,0,0,0,0]],"deg":2616,"slope":[654,1]},"verdict":"stable","barycenter":[[-235,6636],[235,9954],[-235,6636],[235,6636],[235,9954]],"kahler_einstein":false},{"id":"F.5D.0631","picard_rank":6,"rays":[[0,0,0,-1,0],[-1,0,0,0,1],[0,1,0,0,0],[-1,0,0,1,1],[0,0,1,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[1,0,0,0,-1]],"degrees":[336,96,352,336,352,352,144,352,240,384,576],"anticanonical_degree":3520,"mu":[704,1],"max_slope":[720,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[1,0,0,0,-1]],"deg":1440,"slope":[720,1]},"verdict":"unstable","barycenter":[[-53,176],[0,1],[0,1],[-21,176],[-1,16]],"kahler_einstein":false},{"id":"F.5D.0632","picard_rank":6,"rays":[[0,1,0,0,0],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,0,1,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,1],[1,0,1,0,-1],[-1,0,0,0,0],[1,0,0,0,-1]],"degrees":[310,352,310,320,352,176,320,144,352,176,288],"anticanonical_degree":3100,"mu":[620,1],"max_slope":[620,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":620,"slope":[620,1]},"verdict":"strictly semistable","barycenter":[[-139,775],[0,1],[34,775],[-34,775],[-71,775]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2],[1,3,4,5,6,7,8,9,10]]},{"id":"F.5D.0633","picard_rank":5,"rays":[[0,1,0,0,0],[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[0,0,-1,0,0],[1,0,0,0,1],[0,0,0,-1,0],[0,0,0,1,0]],"degrees":[411,411,120,216,704,368,368,704,648,160],"anticanonical_degree":4110,"mu":[822,1],"max_slope":[2552,3],"witness":{"dim":3,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,1],[0,0,0,-1,0],[0,0,0,1,0]],"deg":2552,"slope":[2552,3]},"verdict":"unstable","barycenter":[[-608,2055],[0,1],[-172,685],[424,2055],[304,2055]],"kahler_einstein":false},{"id":"F.5D.0634","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[0,0,-1,0,0],[0,0,0,1,0],[0,1,0,0,0],[0,0,0,-1,0],[1,0,0,-1,1]],"degrees":[390,144,176,688,368,368,432,390,256,688],"anticanonical_degree":3900,"mu":[780,1],"max_slope":[2384,3],"witness":{"dim":3,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,1]],"deg":2384,"slope":[2384,3]},"verdict":"unstable","barycenter":[[-409,975],[0,1],[-13,75],[-71,975],[13,75]],"kahler_einstein":false},{"id":"F.5D.0635","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,1,0,1,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[367,76,517,367,517,229,517,192,480,672],"anticanonical_degree":3934,"mu":[3934,5],"max_slope":[1649,2],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,0]],"deg":1649,"slope":[1649,2]},"verdict":"unstable","barycenter":[[-437,3372],[-1139,23604],[-1619,11802],[1139,7868],[-1139,23604]],"kahler_einstein":false},{"id":"F.5D.0636","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,1,0,-1,1],[-1,0,0,0,0],[1,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0]],"degrees":[415,148,539,415,539,109,672,539,768,120],"anticanonical_degree":4264,"mu":[4264,5],"max_slope":[1817,2],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[1,0,0,-1,0],[0,0,0,1,0],[0,0,0,-1,0]],"deg":1817,"slope":[1817,2]},"verdict":"unstable","barycenter":[[-11915,25584],[-169,1968],[-1331,12792],[-169,656],[-169,1968]],"kahler_einstein":false},{"id":"F.5D.0637","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[0,1,1,0,1],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,0,-1],[1,0,0,-1,0]],"degrees":[672,148,507,507,165,191,241,432,507,504],"anticanonical_degree":3874,"mu":[3874,5],"max_slope":[2353,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[-1,0,0,1,0],[-1,0,1,1,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,-1,0]],"deg":2353,"slope":[2353,3]},"verdict":"unstable","barycenter":[[-925,3874],[-1525,23244],[1525,7748],[-303,3874],[-1525,23244]],"kahler_einstein":false},{"id":"F.5D.0638","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,1,1,0],[0,1,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[378,108,528,378,528,162,528,432,270,648],"anticanonical_degree":3960,"mu":[792,1],"max_slope":[810,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,-1,0]],"deg":1620,"slope":[810,1]},"verdict":"unstable","barycenter":[[-53,176],[0,1],[-21,176],[-1,16],[0,1]],"kahler_einstein":false},{"id":"F.5D.0639","picard_rank":5,"rays":[[1,1,0,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[0,0,0,1,0],[1,0,0,-1,0]],"degrees":[475,363,475,475,351,288,148,351,176,312],"anticanonical_degree":3414,"mu":[3414,5],"max_slope":[678,1],"witness":{"dim":4,"rays_in_V":[[1,1,0,0,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,-1,0]],"deg":2712,"slope":[678,1]},"verdict":"stable","barycenter":[[149,6828],[-149,20484],[-467,10242],[2315,20484],[-149,20484]],"kahler_einstein":false},{"id":"F.5D.0640","picard_rank":5,"rays":[[1,1,0,-1,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[0,0,0,1,0],[1,0,0,-1,0]],"degrees":[486,185,486,486,367,215,192,367,400,288],"anticanonical_degree":3472,"mu":[3472,5],"max_slope":[1369,2],"witness":{"dim":4,"rays_in_V":[[1,1,0,-1,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,-1,0]],"deg":2738,"slope":[1369,2]},"verdict":"stable","barycenter":[[-1019,6944],[5,336],[-5,224],[-709,6944],[5,336]],"kahler_einstein":false},{"id":"F.5D.0641","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,1,0],[-1,0,1,1,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,-1,1],[0,-1,0,0,0],[0,0,0,-1,0],[1,1,0,0,0]],"degrees":[326,180,326,176,394,264,394,376,288,376],"anticanonical_degree":3100,"mu":[620,1],"max_slope":[612,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,1,0],[0,0,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,-1,1],[0,-1,0,0,0],[0,0,0,-1,0],[1,1,0,0,0]],"deg":2448,"slope":[612,1]},"verdict":"stable","barycenter":[[-32,2325],[16,2325],[-271,6200],[137,1860],[271,6200]],"kahler_einstein":false},{"id":"F.5D.0642","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,1],[-1,0,0,0,0],[-1,0,0,1,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,1,1,0,-2]],"degrees":[889,80,244,156,489,889,489,1125,889],"anticanonical_degree":5250,"mu":[1050,1],"max_slope":[1205,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1205,"slope":[1205,1]},"verdict":"unstable","barycenter":[[-8483,10500],[487,10500],[487,10500],[-1243,5250],[-3511,10500]],"kahler_einstein":false},{"id":"F.5D.0643","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,0],[1,1,0,0,1]],"degrees":[867,768,148,288,431,867,431,189,867],"anticanonical_degree":4856,"mu":[4856,5],"max_slope":[1997,2],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,0,0,1]],"deg":3994,"slope":[1997,2]},"verdict":"unstable","barycenter":[[-3419,9712],[3419,29136],[-1361,4856],[2025,9712],[3419,29136]],"kahler_einstein":false},{"id":"F.5D.0644","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,0],[1,1,0,-1,1]],"degrees":[838,297,192,215,431,838,431,512,838],"anticanonical_degree":4592,"mu":[4592,5],"max_slope":[1865,2],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,0,-1,1]],"deg":3730,"slope":[1865,2]},"verdict":"unstable","barycenter":[[-4475,9184],[269,1968],[-269,1312],[-709,9184],[269,1968]],"kahler_einstein":false},{"id":"F.5D.0645","picard_rank":4,"rays":[[0,0,-1,1,0],[0,0,0,0,-1],[-2,1,1,0,1],[-1,0,0,0,0],[1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,0,-1,0,0]],"degrees":[489,976,976,48,1625,112,489,976,375],"anticanonical_degree":6066,"mu":[6066,5],"max_slope":[1673,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1673,"slope":[1673,1]},"verdict":"unstable","barycenter":[[-5171,12132],[4,3033],[-5195,6066],[-5195,12132],[4,3033]],"kahler_einstein":false},{"id":"F.5D.0646","picard_rank":4,"rays":[[0,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,0,0,0,1],[0,0,1,0,1],[0,1,0,1,1]],"degrees":[48,688,496,496,688,1728,496,496,688],"anticanonical_degree":5824,"mu":[5824,5],"max_slope":[1776,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1776,"slope":[1776,1]},"verdict":"unstable","barycenter":[[-165,728],[-55,364],[-165,728],[-55,364],[165,364]],"kahler_einstein":false},{"id":"F.5D.0647","picard_rank":4,"rays":[[0,-1,0,0,0],[0,1,1,1,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,1,0,1,1],[1,1,0,1,1]],"degrees":[1072,464,1072,464,464,1216,144,144,464],"anticanonical_degree":5504,"mu":[5504,5],"max_slope":[1360,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1360,"slope":[1360,1]},"verdict":"unstable","barycenter":[[-231,688],[61,344],[-231,688],[61,344],[109,344]],"kahler_einstein":false},{"id":"F.5D.0648","picard_rank":4,"rays":[[-1,1,0,1,0],[0,0,0,0,-1],[0,0,1,0,1],[-1,0,0,0,0],[1,0,0,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,-1,0]],"degrees":[656,1404,480,192,848,480,656,76,656],"anticanonical_degree":5448,"mu":[5448,5],"max_slope":[1480,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1480,"slope":[1480,1]},"verdict":"unstable","barycenter":[[-661,1362],[-661,4086],[-401,2043],[-661,4086],[802,2043]],"kahler_einstein":false},{"id":"F.5D.0649","picard_rank":4,"rays":[[1,0,0,0,1],[0,-1,1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[-1,1,0,1,0],[-1,0,0,0,0],[1,-1,0,0,0],[0,0,0,-1,0]],"degrees":[789,401,148,789,401,789,240,240,789],"anticanonical_degree":4586,"mu":[4586,5],"max_slope":[946,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1],[-1,1,0,1,0],[-1,0,0,0,0],[1,-1,0,0,0],[0,0,0,-1,0]],"deg":3784,"slope":[946,1]},"verdict":"unstable","barycenter":[[-4165,13758],[-4165,6879],[-4165,13758],[4165,27516],[4165,27516]],"kahler_einstein":false},{"id":"F.5D.0650","picard_rank":4,"rays":[[0,-1,1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,1,0,1,0],[1,-1,0,0,0]],"degrees":[406,762,176,472,762,180,406,472,648],"anticanonical_degree":4284,"mu":[4284,5],"max_slope":[868,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,1],[0,-1,0,0,0],[-1,1,0,1,0],[1,-1,0,0,0]],"deg":3472,"slope":[868,1]},"verdict":"unstable","barycenter":[[-6221,12852],[-1487,4284],[-1487,8568],[-220,3213],[1487,8568]],"kahler_einstein":false},{"id":"F.5D.0651","picard_rank":5,"rays":[[0,0,0,1,1],[-1,0,0,0,0],[1,0,0,0,1],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,0],[0,1,0,0,0]],"degrees":[384,384,384,96,416,384,864,416,416,416],"anticanonical_degree":4160,"mu":[832,1],"max_slope":[960,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":960,"slope":[960,1]},"verdict":"unstable","barycenter":[[-2,13],[0,1],[0,1],[-2,13],[4,13]],"kahler_einstein":false},{"id":"F.5D.0652","picard_rank":5,"rays":[[0,0,0,1,1],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,-1],[0,1,0,0,0]],"degrees":[352,352,416,352,352,432,352,144,416,352],"anticanonical_degree":3520,"mu":[704,1],"max_slope":[704,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":704,"slope":[704,1]},"verdict":"strictly semistable","barycenter":[[-17,220],[0,1],[17,220],[-17,220],[17,110]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0653","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,0],[1,0,-1,0,0]],"degrees":[432,432,1008,144,432,1008,486,486,432],"anticanonical_degree":4860,"mu":[972,1],"max_slope":[1080,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,0,1]],"deg":2160,"slope":[1080,1]},"verdict":"unstable","barycenter":[[-11,45],[0,1],[-22,45],[-11,45],[11,45]],"kahler_einstein":false},{"id":"F.5D.0654","picard_rank":4,"rays":[[-1,1,0,-1,1],[0,0,1,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,1,0],[0,0,0,0,-1]],"degrees":[592,432,756,176,768,432,592,148,592],"anticanonical_degree":4488,"mu":[4488,5],"max_slope":[924,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,1,0],[0,0,0,1,0]],"deg":1848,"slope":[924,1]},"verdict":"unstable","barycenter":[[-1385,3366],[-203,3366],[-194,1683],[388,1683],[-203,3366]],"kahler_einstein":false},{"id":"F.5D.0655","picard_rank":4,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,1,0],[0,0,1,1,0],[0,1,0,0,1]],"degrees":[108,624,432,432,624,972,432,432,624],"anticanonical_degree":4680,"mu":[936,1],"max_slope":[1080,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":1080,"slope":[1080,1]},"verdict":"unstable","barycenter":[[-2,13],[0,1],[-2,13],[4,13],[0,1]],"kahler_einstein":false},{"id":"F.5D.0656","picard_rank":5,"rays":[[0,0,0,1,1],[-1,0,0,0,0],[1,0,0,0,1],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,-1],[0,1,0,0,-1]],"degrees":[352,352,352,216,352,352,216,352,352,352],"anticanonical_degree":3248,"mu":[3248,5],"max_slope":[636,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,1,1],[-1,0,0,0,0],[1,0,0,0,1],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,1,0,-1]],"deg":2544,"slope":[636,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.5D.0657","picard_rank":4,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,1,0],[0,0,1,1,0],[0,1,0,-1,1]],"degrees":[192,560,400,400,560,432,400,400,560],"anticanonical_degree":3904,"mu":[3904,5],"max_slope":[776,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,1,0],[0,1,0,-1,1]],"deg":3104,"slope":[776,1]},"verdict":"stable","barycenter":[[-27,488],[9,244],[-27,488],[27,244],[9,244]],"kahler_einstein":false},{"id":"F.5D.0658","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,-1,0,0],[-1,0,0,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[0,1,1,0,1]],"degrees":[1216,1216,192,512,512,512,512,1216],"anticanonical_degree":5888,"mu":[5888,5],"max_slope":[1280,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,1,0,1]],"deg":3840,"slope":[1280,1]},"verdict":"unstable","barycenter":[[-7,23],[14,69],[-14,23],[-7,23],[14,69]],"kahler_einstein":false},{"id":"F.5D.0659","picard_rank":5,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,1,1,0],[0,0,0,-1,0],[1,0,0,0,1],[1,1,0,0,1]],"degrees":[400,364,640,197,173,270,203,573,276,364],"anticanonical_degree":3460,"mu":[692,1],"max_slope":[683,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,1,1,0],[0,0,0,-1,0],[1,0,0,0,1]],"deg":2732,"slope":[683,1]},"verdict":"stable","barycenter":[[-501,6920],[-1319,20760],[44,2595],[2093,10380],[4141,20760]],"kahler_einstein":false},{"id":"F.5D.0660","picard_rank":5,"rays":[[0,1,0,0,0],[0,-1,1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,1,1],[-1,0,0,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,-1,0,0]],"degrees":[1029,904,432,125,432,144,200,128,632,776],"anticanonical_degree":4802,"mu":[4802,5],"max_slope":[1154,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":1154,"slope":[1154,1]},"verdict":"unstable","barycenter":[[-1438,2401],[-740,2401],[-1224,2401],[-1978,7203],[-358,7203]],"kahler_einstein":false},{"id":"F.5D.0661","picard_rank":6,"rays":[[-1,0,0,0,1],[0,0,0,0,-1],[-1,0,1,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,-1,0,0],[0,1,0,0,0],[1,-1,0,1,0],[0,1,0,-1,0]],"degrees":[160,485,325,125,126,307,128,325,432,611,432],"anticanonical_degree":3456,"mu":[3456,5],"max_slope":[2161,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,1,0,0,0],[1,-1,0,1,0],[0,1,0,-1,0]],"deg":2161,"slope":[2161,3]},"verdict":"unstable","barycenter":[[-1261,3456],[-3355,20736],[-4147,20736],[283,20736],[91,2592]],"kahler_einstein":false},{"id":"F.5D.0662","picard_rank":6,"rays":[[0,0,-1,0,0],[0,-1,1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,1,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,-1,1,0,0],[0,0,0,0,1],[0,0,0,1,0],[0,0,0,1,1]],"degrees":[504,168,336,400,630,400,126,336,200,200,200],"anticanonical_degree":3500,"mu":[700,1],"max_slope":[756,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":756,"slope":[756,1]},"verdict":"unstable","barycenter":[[-4,25],[-6,25],[2,25],[2,21],[2,21]],"kahler_einstein":false},{"id":"F.5D.0663","picard_rank":7,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,1,-1,0,0],[0,1,0,0,0],[0,-1,1,0,0],[-1,0,0,0,0],[0,0,0,1,1],[0,0,0,-1,0],[0,0,0,0,-1],[1,-1,1,0,0],[0,0,0,1,0],[0,0,0,0,1]],"degrees":[126,210,252,336,168,294,160,320,320,294,160,160],"anticanonical_degree":2800,"mu":[560,1],"max_slope":[560,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,0,1]],"deg":1120,"slope":[560,1]},"verdict":"strictly semistable","barycenter":[[-1,32],[-21,160],[-11,160],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,4,5,9],[6,7,8,10,11]]},{"id":"F.5D.0664","picard_rank":8,"rays":[[0,0,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,1],[0,-1,1,0,0],[0,0,0,-1,1],[-1,0,0,0,0],[0,1,-1,0,0],[0,0,0,0,-1],[1,-1,1,0,0],[0,0,0,1,-1],[0,1,0,0,0]],"degrees":[160,160,180,108,160,144,160,252,216,160,252,160,288],"anticanonical_degree":2400,"mu":[480,1],"max_slope":[480,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,-1,1],[0,0,0,0,-1],[0,0,0,1,-1]],"deg":960,"slope":[480,1]},"verdict":"strictly semistable","barycenter":[[-1,32],[-21,160],[-11,160],[0,1],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,4,6,9,11],[2,3,5,7,8,10,12]]},{"id":"F.5D.0665","picard_rank":7,"rays":[[0,0,-1,0,0],[1,-1,1,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[0,-1,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,1,0,0,0],[0,0,0,1,0],[0,0,0,0,-1],[0,0,0,1,-1]],"degrees":[432,288,200,200,144,108,288,200,540,200,200,200],"anticanonical_degree":3000,"mu":[600,1],"max_slope":[648,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":648,"slope":[648,1]},"verdict":"unstable","barycenter":[[-4,25],[-6,25],[2,25],[0,1],[0,1]],"kahler_einstein":false},{"id":"F.5D.0666","picard_rank":6,"rays":[[0,0,0,0,-1],[1,-1,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[0,-1,1,0,0],[0,1,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,1],[0,1,0,1,1]],"degrees":[464,310,310,266,139,184,228,347,198,256,208],"anticanonical_degree":2910,"mu":[582,1],"max_slope":[1145,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,0],[0,-1,1,0,0],[0,1,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,1],[0,1,0,1,1]],"deg":2290,"slope":[1145,2]},"verdict":"stable","barycenter":[[-277,17460],[-607,5820],[-1267,17460],[110,873],[2413,17460]],"kahler_einstein":false},{"id":"F.5D.0667","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,0,0,-1],[0,0,0,1,0],[-1,0,0,0,0],[0,1,0,1,1],[1,0,-1,0,0],[0,0,-1,0,0],[0,1,0,0,1]],"degrees":[198,459,541,739,152,357,307,357,184,432],"anticanonical_degree":3726,"mu":[3726,5],"max_slope":[2287,3],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,1,1],[0,1,0,0,1]],"deg":2287,"slope":[2287,3]},"verdict":"unstable","barycenter":[[-173,972],[-1097,3726],[-173,486],[3355,22356],[1264,5589]],"kahler_einstein":false},{"id":"F.5D.0668","picard_rank":5,"rays":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,1,0],[1,-1,0,1,0],[0,-1,0,0,0],[0,0,1,1,1],[0,1,0,-1,0],[0,0,0,1,1]],"degrees":[661,389,450,357,80,357,211,389,648,272],"anticanonical_degree":3814,"mu":[3814,5],"max_slope":[775,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,1,1,1],[0,1,0,-1,0],[0,0,0,1,1]],"deg":3100,"slope":[775,1]},"verdict":"unstable","barycenter":[[-3083,22884],[-1276,5721],[-2299,22884],[177,3814],[884,5721]],"kahler_einstein":false},{"id":"F.5D.0669","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[0,-1,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,0,0],[0,0,0,-1,0],[1,-1,0,0,1],[0,0,1,0,-1]],"degrees":[91,216,384,368,432,200,891,384,432,584],"anticanonical_degree":3982,"mu":[3982,5],"max_slope":[982,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":982,"slope":[982,1]},"verdict":"unstable","barycenter":[[-188,5973],[-1960,5973],[-672,1991],[-336,1991],[-48,181]],"kahler_einstein":false},{"id":"F.5D.0670","picard_rank":5,"rays":[[0,1,0,-1,0],[0,0,0,0,-1],[-1,1,1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[-1,1,0,0,1],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,-1,0,1,0]],"degrees":[507,648,384,384,123,264,141,243,405,771],"anticanonical_degree":3870,"mu":[774,1],"max_slope":[1551,2],"witness":{"dim":4,"rays_in_V":[[0,1,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[-1,1,0,0,1],[0,-1,0,1,0],[0,-1,0,0,0],[0,0,0,-1,0],[1,-1,0,1,0]],"deg":3102,"slope":[1551,2]},"verdict":"unstable","barycenter":[[-9931,23220],[-121,540],[-874,5805],[-1181,23220],[566,5805]],"kahler_einstein":false},{"id":"F.5D.0671","picard_rank":6,"rays":[[0,1,0,-1,0],[0,0,1,0,1],[0,-1,0,1,0],[-1,0,0,0,0],[0,1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,-1,0,1,0]],"degrees":[288,320,192,336,384,480,320,144,240,160,336],"anticanonical_degree":3200,"mu":[640,1],"max_slope":[640,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":640,"slope":[640,1]},"verdict":"strictly semistable","barycenter":[[-1,32],[-21,160],[-1,12],[-11,160],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0672","picard_rank":6,"rays":[[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[0,1,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,-1,0,1,0],[0,1,0,0,1],[0,1,0,0,0],[0,1,1,0,1]],"degrees":[459,333,299,192,200,270,325,325,160,144,299],"anticanonical_degree":3006,"mu":[3006,5],"max_slope":[602,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,-1,0],[0,-1,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,-1,0,1,0],[0,1,0,0,1],[0,1,0,0,0]],"deg":2408,"slope":[602,1]},"verdict":"unstable","barycenter":[[5,18036],[275,3006],[-2045,18036],[410,4509],[610,4509]],"kahler_einstein":false},{"id":"F.5D.0673","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,1,0],[-1,0,0,0,0],[1,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,1,0,0,0],[0,0,1,0,1]],"degrees":[576,400,192,384,384,600,144,200,720,400],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[864,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":864,"slope":[864,1]},"verdict":"unstable","barycenter":[[-4,25],[-6,25],[-1,12],[2,25],[1,6]],"kahler_einstein":false},{"id":"F.5D.0674","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[0,1,1,0,1],[0,-1,0,0,0],[0,1,0,0,0],[0,0,-1,0,0],[0,1,0,0,1],[1,-1,0,1,0]],"degrees":[352,552,200,552,352,270,270,352,200,352],"anticanonical_degree":3452,"mu":[3452,5],"max_slope":[687,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[0,1,0,0,1],[1,-1,0,1,0]],"deg":2748,"slope":[687,1]},"verdict":"stable","barycenter":[[-220,2589],[0,1],[-220,2589],[440,2589],[440,2589]],"kahler_einstein":false},{"id":"F.5D.0675","picard_rank":5,"rays":[[0,-1,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[1,-1,0,1,0],[-1,0,0,0,0],[0,1,0,0,1],[0,1,1,0,1]],"degrees":[216,603,333,240,347,270,357,357,256,347],"anticanonical_degree":3326,"mu":[3326,5],"max_slope":[658,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,-1,0],[0,-1,0,0,0],[1,-1,0,1,0],[-1,0,0,0,0],[0,1,0,0,1]],"deg":2632,"slope":[658,1]},"verdict":"stable","barycenter":[[-155,19956],[-145,3326],[-1445,19956],[-140,4989],[940,4989]],"kahler_einstein":false},{"id":"F.5D.0676","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,1,0],[-1,0,0,0,0],[1,-1,0,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,1,0,1],[0,1,0,0,-1]],"degrees":[528,432,176,352,352,192,144,432,432,672],"anticanonical_degree":3712,"mu":[3712,5],"max_slope":[768,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,1,0,1],[0,1,0,0,-1]],"deg":2304,"slope":[768,1]},"verdict":"unstable","barycenter":[[-175,928],[-305,928],[85,1392],[45,928],[-85,696]],"kahler_einstein":false},{"id":"F.5D.0677","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,1,0,0],[0,0,0,-1,0],[0,1,0,0,1],[1,0,-1,0,0],[0,1,0,1,1]],"degrees":[405,216,891,270,621,459,432,405,459],"anticanonical_degree":4158,"mu":[4158,5],"max_slope":[891,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":891,"slope":[891,1]},"verdict":"unstable","barycenter":[[-145,924],[-5,22],[-145,462],[-5,308],[20,77]],"kahler_einstein":false},{"id":"F.5D.0678","picard_rank":7,"rays":[[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,0,0,0],[-1,0,1,0,0],[0,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,0]],"degrees":[168,168,168,336,294,336,168,294,168,168,336,336],"anticanonical_degree":2940,"mu":[588,1],"max_slope":[588,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":588,"slope":[588,1]},"verdict":"strictly semistable","barycenter":[[-2,21],[0,1],[2,21],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,3,5,9],[1,6,8,10,11],[4,7]]},{"id":"F.5D.0679","picard_rank":8,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,1,1],[0,1,0,0,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,1,0,0],[0,0,1,0,0],[1,0,-1,0,0]],"degrees":[144,252,168,144,288,168,144,252,288,168,168,168,168],"anticanonical_degree":2520,"mu":[504,1],"max_slope":[504,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":504,"slope":[504,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,3,4,6,8],[1,7],[2,5,9,10,11,12]]},{"id":"F.5D.0680","picard_rank":9,"rays":[[0,0,0,1,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,1],[0,0,0,0,-1],[1,0,-1,0,0],[0,0,0,1,0],[0,0,0,-1,1],[0,1,0,0,0],[0,0,0,-1,0],[0,0,1,0,0],[1,0,0,0,0],[-1,0,1,0,0]],"degrees":[144,144,144,216,144,144,144,144,144,216,144,144,144,144],"anticanonical_degree":2160,"mu":[432,1],"max_slope":[432,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":432,"slope":[432,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,4,5,7,8,10],[1,2,6,11,12,13],[3,9]]},{"id":"F.5D.0681","picard_rank":7,"rays":[[0,0,0,0,-1],[0,0,0,0,1],[0,-1,0,0,0],[-1,0,1,0,0],[0,0,0,1,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,0,1,0],[1,1,0,0,0],[0,0,-1,0,0],[0,0,1,0,0]],"degrees":[184,184,396,180,184,184,216,184,184,396,324,144],"anticanonical_degree":2760,"mu":[552,1],"max_slope":[552,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,1,-1],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,0,1,0]],"deg":1104,"slope":[552,1]},"verdict":"strictly semistable","barycenter":[[-11,92],[11,184],[21,184],[0,1],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,4,5,7,8],[2,3,6,9,10,11]]},{"id":"F.5D.0682","picard_rank":6,"rays":[[0,0,0,0,-1],[0,0,0,0,1],[-1,0,1,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,1,0],[0,0,-1,0,0],[0,0,1,0,0],[1,1,0,0,0],[0,0,0,1,1]],"degrees":[368,184,210,368,252,462,184,378,168,462,184],"anticanonical_degree":3220,"mu":[644,1],"max_slope":[644,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0],[0,0,0,1,0],[0,0,0,1,1]],"deg":1288,"slope":[644,1]},"verdict":"strictly semistable","barycenter":[[-11,92],[11,184],[21,184],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,3,6,10],[2,4,5,7,8,9]]},{"id":"F.5D.0683","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,0],[1,1,0,1,1],[1,1,0,0,1]],"degrees":[598,598,258,173,340,431,431,173,258,340],"anticanonical_degree":3600,"mu":[720,1],"max_slope":[1369,2],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[1,1,0,0,1]],"deg":2738,"slope":[1369,2]},"verdict":"stable","barycenter":[[-923,10800],[923,10800],[2773,21600],[2773,21600],[923,10800]],"kahler_einstein":false},{"id":"F.5D.0684","picard_rank":5,"rays":[[0,0,-1,0,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[-1,0,1,0,0],[1,0,-1,1,1],[0,0,-1,0,0],[0,1,-1,0,1],[0,0,1,0,0],[0,0,0,0,-1]],"degrees":[76,384,186,589,403,589,119,384,765,1049],"anticanonical_degree":4544,"mu":[4544,5],"max_slope":[1049,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1049,"slope":[1049,1]},"verdict":"unstable","barycenter":[[-749,1704],[-7835,27264],[-3455,13632],[-1843,27264],[365,1136]],"kahler_einstein":false},{"id":"F.5D.0685","picard_rank":5,"rays":[[-1,0,1,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,0,1,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,1,0,1,1],[0,1,1,1,0]],"degrees":[189,822,597,696,143,126,368,557,557,139],"anticanonical_degree":4194,"mu":[4194,5],"max_slope":[844,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,1,1,0]],"deg":1688,"slope":[844,1]},"verdict":"unstable","barycenter":[[-199,932],[1009,8388],[1244,6291],[1508,6291],[-1843,25164]],"kahler_einstein":false},{"id":"F.5D.0686","picard_rank":6,"rays":[[-1,0,0,1,0],[0,1,0,0,0],[1,0,0,-1,0],[0,0,0,1,1],[0,0,0,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,1,1],[0,-1,0,0,0]],"degrees":[128,325,400,168,144,272,320,488,360,320,325],"anticanonical_degree":3250,"mu":[650,1],"max_slope":[1960,3],"witness":{"dim":3,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0],[0,0,0,1,1],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0]],"deg":1960,"slope":[1960,3]},"verdict":"unstable","barycenter":[[-2,125],[0,1],[-206,1625],[218,1625],[194,1625]],"kahler_einstein":false},{"id":"F.5D.0687","picard_rank":5,"rays":[[-1,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[1,1,0,-1,0],[0,0,0,1,1],[0,0,1,1,1]],"degrees":[192,531,360,347,162,333,525,525,184,347],"anticanonical_degree":3506,"mu":[3506,5],"max_slope":[703,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[1,1,0,-1,0],[0,0,0,1,1]],"deg":2812,"slope":[703,1]},"verdict":"unstable","barycenter":[[-410,5259],[2005,21036],[-2525,21036],[395,3506],[670,5259]],"kahler_einstein":false},{"id":"F.5D.0688","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[-1,1,1,1,1],[-1,0,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,1,0],[-1,1,0,1,1],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[715,141,447,80,447,715,141,268,936,936],"anticanonical_degree":4826,"mu":[4826,5],"max_slope":[1117,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[-1,0,0,1,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0]],"deg":2234,"slope":[1117,1]},"verdict":"unstable","barycenter":[[-7963,28956],[-629,28956],[-193,762],[7963,28956],[-629,28956]],"kahler_einstein":false},{"id":"F.5D.0689","picard_rank":6,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[-1,1,0,1,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,1,1,1,1],[-1,0,0,0,0],[1,0,0,-1,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"degrees":[550,550,216,323,334,334,141,448,80,141,323],"anticanonical_degree":3440,"mu":[688,1],"max_slope":[728,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,-1,0],[-1,0,0,1,0],[0,0,0,1,0],[1,0,0,0,0]],"deg":1456,"slope":[728,1]},"verdict":"unstable","barycenter":[[-1139,10320],[683,10320],[-911,5160],[1139,10320],[683,10320]],"kahler_einstein":false},{"id":"F.5D.0690","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[-1,1,1,1,1],[-1,0,0,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,1,0],[-1,1,0,1,1],[0,0,0,-1,0],[1,0,0,-1,0]],"degrees":[675,141,415,80,415,675,464,260,323,896],"anticanonical_degree":4344,"mu":[4344,5],"max_slope":[976,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,1,0],[1,0,0,-1,0]],"deg":976,"slope":[976,1]},"verdict":"unstable","barycenter":[[-9611,26064],[1019,26064],[-2603,13032],[-1237,26064],[1019,26064]],"kahler_einstein":false},{"id":"F.5D.0691","picard_rank":7,"rays":[[0,0,0,-1,0],[1,0,0,0,-1],[0,0,1,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[0,1,0,0,0],[1,0,0,0,0],[-1,0,0,0,1],[0,0,0,0,1],[-1,0,0,0,0]],"degrees":[288,192,432,144,288,192,288,288,192,192,192,192],"anticanonical_degree":2880,"mu":[576,1],"max_slope":[576,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":576,"slope":[576,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[-1,6],[-1,12],[0,1]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0692","picard_rank":6,"rays":[[0,0,0,0,1],[0,1,0,0,0],[-1,0,0,1,0],[0,0,1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[168,336,192,336,336,504,336,192,192,384,384],"anticanonical_degree":3360,"mu":[672,1],"max_slope":[672,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":672,"slope":[672,1]},"verdict":"strictly semistable","barycenter":[[-2,21],[0,1],[-1,12],[2,21],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0693","picard_rank":7,"rays":[[0,0,0,-1,0],[0,0,1,0,0],[1,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[0,1,1,0,0],[-1,0,0,0,1],[0,0,-1,0,0],[0,0,0,0,1],[-1,0,0,0,0],[1,0,0,0,0]],"degrees":[288,216,176,288,176,288,288,176,216,176,176,176],"anticanonical_degree":2640,"mu":[528,1],"max_slope":[528,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,-1],[0,0,0,0,-1],[-1,0,0,0,1],[0,0,0,0,1],[-1,0,0,0,0],[1,0,0,0,0]],"deg":1056,"slope":[528,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,3,5,6,8],[2,4,7,9,10,11]]},{"id":"F.5D.0694","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,1],[0,0,0,-1,0],[1,0,0,-1,0],[0,1,1,0,1],[1,0,0,0,0],[-1,0,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,0]],"degrees":[540,324,216,216,216,324,216,216,540,216,216],"anticanonical_degree":3240,"mu":[648,1],"max_slope":[648,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,1],[0,0,0,0,-1]],"deg":1296,"slope":[648,1]},"verdict":"strictly semistable","barycenter":[[0,1],[1,8],[-1,8],[0,1],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0695","picard_rank":6,"rays":[[0,0,0,0,1],[0,1,0,0,-1],[-1,0,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,0,0,0],[0,0,1,0,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,1,0]],"degrees":[252,336,176,352,336,252,352,336,176,336,176],"anticanonical_degree":3080,"mu":[616,1],"max_slope":[616,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0],[0,0,0,1,0]],"deg":1232,"slope":[616,1]},"verdict":"strictly semistable","barycenter":[[-2,21],[0,1],[0,1],[2,21],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,4,5,7,9],[2,3,6,8,10]]},{"id":"F.5D.0696","picard_rank":5,"rays":[[0,1,0,-1,1],[-1,0,0,1,0],[0,-1,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[1,0,0,0,0],[0,0,0,-1,0]],"degrees":[611,323,367,367,611,141,448,244,464,160],"anticanonical_degree":3736,"mu":[3736,5],"max_slope":[768,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[1,0,0,0,0],[0,0,0,-1,0]],"deg":1536,"slope":[768,1]},"verdict":"unstable","barycenter":[[-3515,22416],[-1811,5604],[-1811,11208],[-1739,11208],[1883,22416]],"kahler_einstein":false},{"id":"F.5D.0697","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,1,0],[0,0,0,1,0],[0,0,0,-1,0],[0,1,1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,1],[1,0,0,0,0]],"degrees":[630,630,216,216,432,378,378,216,252,432],"anticanonical_degree":3780,"mu":[756,1],"max_slope":[756,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":1512,"slope":[756,1]},"verdict":"strictly semistable","barycenter":[[-2,21],[1,8],[-1,8],[2,21],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0698","picard_rank":5,"rays":[[-1,0,0,1,0],[0,0,-1,0,0],[0,0,0,1,0],[1,0,1,0,1],[1,0,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,1,0,0,0]],"degrees":[272,368,160,368,264,632,357,432,360,357],"anticanonical_degree":3570,"mu":[714,1],"max_slope":[714,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":714,"slope":[714,1]},"verdict":"strictly semistable","barycenter":[[8,1785],[0,1],[-52,595],[244,1785],[304,1785]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,4,5,7,8],[6,9]]},{"id":"F.5D.0699","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[-1,0,0,1,0],[0,0,-1,0,0],[1,1,0,0,0],[0,0,1,0,1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,1,0]],"degrees":[552,288,528,240,368,528,368,432,184,192],"anticanonical_degree":3680,"mu":[736,1],"max_slope":[736,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":736,"slope":[736,1]},"verdict":"strictly semistable","barycenter":[[-11,92],[11,184],[-1,12],[21,184],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0700","picard_rank":4,"rays":[[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,-1,1,0,0],[1,1,0,0,1],[0,0,0,-1,0]],"degrees":[771,323,448,189,340,431,431,771,512],"anticanonical_degree":4216,"mu":[4216,5],"max_slope":[1677,2],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,0],[0,-1,0,0,0],[1,1,0,0,1],[0,0,0,-1,0]],"deg":3354,"slope":[1677,2]},"verdict":"stable","barycenter":[[-373,12648],[-1523,6324],[-1523,12648],[3515,25296],[3419,25296]],"kahler_einstein":false},{"id":"F.5D.0701","picard_rank":5,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,1],[-1,1,1,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,1,0],[-1,0,1,0,0],[1,0,-1,0,1],[0,0,0,-1,0]],"degrees":[364,130,149,364,767,300,579,124,618,579],"anticanonical_degree":3974,"mu":[3974,5],"max_slope":[1623,2],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,0,-1,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,1,1,0],[-1,0,1,0,0],[1,0,-1,0,1],[0,0,0,-1,0]],"deg":3246,"slope":[1623,2]},"verdict":"unstable","barycenter":[[-6493,11922],[-1621,7948],[-815,5961],[815,11922],[2117,7948]],"kahler_einstein":false},{"id":"F.5D.0702","picard_rank":5,"rays":[[1,0,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[-1,0,1,1,0],[-1,1,0,0,1],[0,0,-1,0,0],[-1,0,0,1,0],[0,-1,0,0,0],[0,1,0,0,1]],"degrees":[810,573,72,573,389,165,389,184,573,408],"anticanonical_degree":4136,"mu":[4136,5],"max_slope":[882,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":882,"slope":[882,1]},"verdict":"unstable","barycenter":[[-1297,4136],[71,2256],[-1513,8272],[27,517],[71,2256]],"kahler_einstein":false},{"id":"F.5D.0703","picard_rank":6,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[1,-1,0,0,0],[-1,0,1,1,0],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,-1,0,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,1,0,0,0],[1,0,0,0,0]],"degrees":[107,325,277,325,244,325,325,244,104,384,396],"anticanonical_degree":3056,"mu":[3056,5],"max_slope":[634,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[1,-1,0,0,0],[-1,0,0,0,0],[0,1,0,0,0],[1,0,0,0,0]],"deg":1268,"slope":[634,1]},"verdict":"unstable","barycenter":[[-109,573],[-95,573],[-109,2292],[-109,1146],[-109,2292]],"kahler_einstein":false},{"id":"F.5D.0704","picard_rank":5,"rays":[[0,0,0,0,1],[1,0,0,0,1],[-1,1,1,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,1,0,0],[0,0,-1,1,0],[0,0,-1,0,0]],"degrees":[107,832,432,104,432,939,432,296,432,296],"anticanonical_degree":4302,"mu":[4302,5],"max_slope":[1046,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1046,"slope":[1046,1]},"verdict":"unstable","barycenter":[[-1144,2151],[-286,2151],[-572,2151],[-286,2151],[680,2151]],"kahler_einstein":false},{"id":"F.5D.0705","picard_rank":5,"rays":[[1,0,0,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[-1,1,1,0,0],[1,0,-1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,-1,1,0],[0,0,0,-1,0]],"degrees":[525,525,214,364,287,364,156,292,155,442],"anticanonical_degree":3324,"mu":[3324,5],"max_slope":[649,1],"witness":{"dim":4,"rays_in_V":[[1,0,0,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,-1,1,0],[-1,0,0,0,0],[-1,0,1,0,0],[0,0,-1,1,0],[0,0,0,-1,0]],"deg":2596,"slope":[649,1]},"verdict":"stable","barycenter":[[-1277,4986],[-77,6648],[-2323,9972],[637,6648],[1277,9972]],"kahler_einstein":false},{"id":"F.5D.0706","picard_rank":5,"rays":[[1,1,0,-1,1],[0,0,0,0,-1],[-1,0,0,1,0],[-1,0,1,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,1,0,-1,1]],"degrees":[338,509,340,384,509,109,384,495,215,171],"anticanonical_degree":3454,"mu":[3454,5],"max_slope":[1343,2],"witness":{"dim":4,"rays_in_V":[[1,1,0,-1,1],[0,0,0,0,-1],[-1,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,1,0,-1,1]],"deg":2686,"slope":[1343,2]},"verdict":"stable","barycenter":[[-711,3454],[917,20724],[9,6908],[-360,1727],[917,20724]],"kahler_einstein":false},{"id":"F.5D.0707","picard_rank":5,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,1,1,0],[-1,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,-1,0,0],[1,0,0,0,1],[0,1,0,0,0]],"degrees":[592,432,400,192,144,864,128,400,736,432],"anticanonical_degree":4320,"mu":[864,1],"max_slope":[992,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":992,"slope":[992,1]},"verdict":"unstable","barycenter":[[-473,1080],[0,1],[-241,1080],[1,120],[38,135]],"kahler_einstein":false},{"id":"F.5D.0708","picard_rank":5,"rays":[[0,0,0,0,1],[-1,0,0,1,0],[1,0,0,0,1],[0,-1,0,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,1,0,-1,0]],"degrees":[134,288,418,415,369,552,176,369,242,415],"anticanonical_degree":3378,"mu":[3378,5],"max_slope":[686,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":686,"slope":[686,1]},"verdict":"unstable","barycenter":[[-1223,5067],[85,6756],[-85,6756],[-2191,10134],[2117,10134]],"kahler_einstein":false},{"id":"F.5D.0709","picard_rank":4,"rays":[[0,1,0,0,1],[0,-1,0,0,0],[-1,0,1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[1,-1,0,0,0],[-1,0,0,1,0],[0,0,0,-1,0]],"degrees":[1029,192,459,1029,162,459,837,216,675],"anticanonical_degree":5058,"mu":[5058,5],"max_slope":[1125,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,1],[0,-1,0,0,0],[0,0,0,0,-1]],"deg":2250,"slope":[1125,1]},"verdict":"unstable","barycenter":[[-315,562],[-255,562],[-295,1124],[-10,281],[255,1124]],"kahler_einstein":false},{"id":"F.5D.0710","picard_rank":4,"rays":[[0,0,0,0,-1],[0,0,-1,1,0],[-2,1,1,0,1],[0,-1,0,0,0],[1,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,0,0,0]],"degrees":[845,489,845,232,613,489,356,48,1125],"anticanonical_degree":5042,"mu":[5042,5],"max_slope":[1173,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1173,"slope":[1173,1]},"verdict":"unstable","barycenter":[[-3735,10084],[-1020,2521],[-1035,2521],[-1035,5042],[375,10084]],"kahler_einstein":false},{"id":"F.5D.0711","picard_rank":4,"rays":[[0,1,0,1,1],[0,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,0,1],[0,0,0,0,-1],[1,1,0,1,1]],"degrees":[304,80,800,464,496,800,464,1344,496],"anticanonical_degree":5248,"mu":[5248,5],"max_slope":[1424,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1424,"slope":[1424,1]},"verdict":"unstable","barycenter":[[-141,656],[7,328],[-127,656],[7,328],[127,328]],"kahler_einstein":false},{"id":"F.5D.0712","picard_rank":4,"rays":[[-1,0,0,0,0],[0,-1,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,-1,1],[1,0,-1,0,0],[0,1,0,0,0]],"degrees":[464,832,368,128,368,464,464,464,960],"anticanonical_degree":4512,"mu":[4512,5],"max_slope":[1088,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1088,"slope":[1088,1]},"verdict":"unstable","barycenter":[[-21,188],[-85,282],[-21,94],[-21,94],[-21,188]],"kahler_einstein":false},{"id":"F.5D.0713","picard_rank":5,"rays":[[0,-1,0,0,0],[0,-1,1,0,1],[0,0,-1,0,0],[0,1,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,1,0],[1,-1,1,0,1],[0,1,0,0,0]],"degrees":[128,316,316,396,357,357,277,357,357,405],"anticanonical_degree":3266,"mu":[3266,5],"max_slope":[638,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[0,-1,1,0,1],[0,0,-1,0,0],[0,1,0,0,-1],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,1,0],[0,1,0,0,0]],"deg":2552,"slope":[638,1]},"verdict":"stable","barycenter":[[-116,4899],[-760,4899],[-232,4899],[-116,4899],[-296,4899]],"kahler_einstein":false},{"id":"F.5D.0714","picard_rank":4,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[-1,1,0,1,0],[0,0,-1,0,0],[1,0,1,0,1],[0,1,0,1,0],[1,0,0,0,1]],"degrees":[573,693,573,360,333,401,401,240,292],"anticanonical_degree":3866,"mu":[3866,5],"max_slope":[766,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[-1,1,0,1,0],[0,1,0,1,0],[1,0,0,0,1]],"deg":3064,"slope":[766,1]},"verdict":"stable","barycenter":[[-155,7732],[2005,23196],[-925,11598],[2005,23196],[4165,23196]],"kahler_einstein":false},{"id":"F.5D.0715","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,1,1,1,0],[0,0,-1,0,0],[-1,1,0,1,0],[-1,0,0,0,0],[1,0,0,0,1],[0,0,0,-1,0],[0,0,0,0,1]],"degrees":[776,1077,480,480,296,160,936,776,141],"anticanonical_degree":5122,"mu":[5122,5],"max_slope":[1218,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1218,"slope":[1218,1]},"verdict":"unstable","barycenter":[[-3712,7683],[-28,7683],[-1828,7683],[-28,7683],[2300,7683]],"kahler_einstein":false},{"id":"F.5D.0716","picard_rank":4,"rays":[[1,-1,0,0,0],[1,0,0,-1,1],[-1,1,1,1,0],[0,-1,0,0,0],[-1,1,0,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0]],"degrees":[495,546,417,338,416,417,546,208,287],"anticanonical_degree":3670,"mu":[734,1],"max_slope":[709,1],"witness":{"dim":4,"rays_in_V":[[1,-1,0,0,0],[1,0,0,-1,1],[0,-1,0,0,0],[-1,1,0,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0]],"deg":2836,"slope":[709,1]},"verdict":"stable","barycenter":[[-1959,7340],[-1643,11010],[449,22020],[-1163,7340],[199,3670]],"kahler_einstein":false},{"id":"F.5D.0717","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,1,1],[1,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0]],"degrees":[384,576,192,192,384,384,384,576,384,384],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[768,1],"witness":{"dim":1,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0]],"deg":768,"slope":[768,1]},"verdict":"strictly semistable","barycenter":[[-1,12],[0,1],[-1,6],[-1,12],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0718","picard_rank":6,"rays":[[0,0,1,0,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,-1,1],[0,0,-1,0,0],[0,0,1,1,0],[0,1,0,0,0],[1,0,-1,0,0]],"degrees":[216,216,320,320,299,192,320,192,296,299,320],"anticanonical_degree":2990,"mu":[598,1],"max_slope":[598,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":598,"slope":[598,1]},"verdict":"strictly semistable","barycenter":[[-16,1495],[0,1],[-32,1495],[-32,1495],[-16,1495]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5,6,7,8,10],[4,9]]},{"id":"F.5D.0719","picard_rank":5,"rays":[[1,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,1,1],[0,0,1,0,1]],"degrees":[400,352,216,400,352,352,360,544,352,192],"anticanonical_degree":3520,"mu":[704,1],"max_slope":[704,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":704,"slope":[704,1]},"verdict":"strictly semistable","barycenter":[[17,440],[0,1],[17,220],[-6,55],[31,220]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0720","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,1],[1,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,0]],"degrees":[432,432,792,360,432,360,432,405,405],"anticanonical_degree":4050,"mu":[810,1],"max_slope":[810,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":810,"slope":[810,1]},"verdict":"strictly semistable","barycenter":[[-4,75],[0,1],[-8,75],[-4,75],[16,75]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,4,5,6],[7,8]]},{"id":"F.5D.0721","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,1,1],[1,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,1,0,0]],"degrees":[384,288,176,288,352,352,384,528,384,384],"anticanonical_degree":3520,"mu":[704,1],"max_slope":[704,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":704,"slope":[704,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[-1,12],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0722","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,1,0,1],[0,0,0,1,0],[1,0,0,1,0],[0,1,0,0,1]],"degrees":[720,432,720,432,648,432,216,432,288],"anticanonical_degree":4320,"mu":[864,1],"max_slope":[864,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":864,"slope":[864,1]},"verdict":"strictly semistable","barycenter":[[-1,12],[1,8],[-1,8],[1,6],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0723","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,1,1,-1,1],[0,0,0,1,0],[1,0,0,1,0],[0,1,0,-1,1]],"degrees":[672,464,672,400,240,400,448,464,272],"anticanonical_degree":4032,"mu":[4032,5],"max_slope":[808,1],"witness":{"deg":3232,"dim":4,"rays_in_V":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,1,0],[0,1,0,-1,1]],"slope":[808,1]},"verdict":"unstable","barycenter":[[25,504],[25,252],[-25,168],[-25,252],[25,252]],"kahler_einstein":false},{"id":"F.5D.0724","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,-1],[1,0,1,0,1]],"degrees":[405,405,396,396,405,396,405,405,405],"anticanonical_degree":3618,"mu":[3618,5],"max_slope":[702,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,1],[1,0,1,0,1]],"deg":2808,"slope":[702,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.5D.0725","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[0,1,1,0,1]],"degrees":[448,960,448,512,512,512,512,960],"anticanonical_degree":4864,"mu":[4864,5],"max_slope":[960,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":960,"slope":[960,1]},"verdict":"stable","barycenter":[[-5,57],[-10,57],[-10,57],[-5,57],[10,57]],"kahler_einstein":false},{"id":"F.5D.0726","picard_rank":5,"rays":[[0,0,1,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,-1,0,1],[0,0,0,-1,0],[1,0,0,0,0],[0,1,0,0,1],[0,1,0,1,1]],"degrees":[424,552,248,552,364,176,584,364,216,160],"anticanonical_degree":3640,"mu":[728,1],"max_slope":[728,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":728,"slope":[728,1]},"verdict":"strictly semistable","barycenter":[[0,1],[9,91],[-167,910],[79,455],[9,91]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5,6,8,9],[4,7]]},{"id":"F.5D.0727","picard_rank":4,"rays":[[0,0,1,1,0],[0,-1,1,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,0,0,0],[0,-1,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,-1,0,1]],"degrees":[496,191,694,687,215,288,694,281,694],"anticanonical_degree":4240,"mu":[848,1],"max_slope":[812,1],"witness":{"dim":4,"rays_in_V":[[0,-1,1,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,1,0,0],[-1,0,0,0,0],[1,1,-1,0,1]],"deg":3248,"slope":[812,1]},"verdict":"stable","barycenter":[[923,12720],[-10481,25440],[-4943,25440],[4591,25440],[923,12720]],"kahler_einstein":false},{"id":"F.5D.0728","picard_rank":4,"rays":[[0,1,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,-1,1,1,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[1,-1,0,2,1]],"degrees":[1500,799,489,180,489,619,32,799,799],"anticanonical_degree":5706,"mu":[5706,5],"max_slope":[1532,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,-1,0],[0,-1,0,1,0]],"deg":1532,"slope":[1532,1]},"verdict":"unstable","barycenter":[[-1079,11412],[-6611,11412],[-1231,5706],[-1687,11412],[-1079,11412]],"kahler_einstein":false},{"id":"F.5D.0729","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,1],[-2,1,1,1,0],[1,0,0,-1,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,-1],[0,-1,0,0,0],[0,0,0,0,-1]],"degrees":[789,120,789,1625,47,244,1200,789,545],"anticanonical_degree":6148,"mu":[6148,5],"max_slope":[1625,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,-1,1]],"deg":1625,"slope":[1625,1]},"verdict":"unstable","barycenter":[[-12845,18444],[-9121,36888],[-9121,36888],[-24017,36888],[-12785,36888]],"kahler_einstein":false},{"id":"F.5D.0730","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,-1,1],[0,0,0,-1,0],[1,0,0,0,-1],[-2,1,1,0,1],[-1,0,0,0,0],[0,-1,0,0,0],[1,0,0,1,-1],[0,0,0,0,-1]],"degrees":[748,983,177,415,748,79,748,1160,156],"anticanonical_degree":5214,"mu":[5214,5],"max_slope":[1160,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,1,-1]],"deg":1160,"slope":[1160,1]},"verdict":"unstable","barycenter":[[-17561,31284],[-806,7821],[-806,7821],[-6131,10428],[-12725,15642]],"kahler_einstein":false},{"id":"F.5D.0731","picard_rank":4,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,-1,1,1,0],[0,0,0,0,-1],[0,-1,0,1,0],[0,0,-1,0,0],[0,1,0,-1,0],[0,0,0,-1,0],[1,-1,1,2,1]],"degrees":[770,207,173,770,65,943,1215,563,770],"anticanonical_degree":5476,"mu":[5476,5],"max_slope":[1280,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,1,0],[0,1,0,-1,0]],"deg":1280,"slope":[1280,1]},"verdict":"unstable","barycenter":[[-875,8214],[-2985,5476],[2317,16428],[-3011,16428],[-875,8214]],"kahler_einstein":false},{"id":"F.5D.0732","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,1,0,0,0],[0,0,-1,0,0],[1,0,-1,0,1]],"degrees":[664,119,480,1240,480,664,1359,96,664],"anticanonical_degree":5766,"mu":[5766,5],"max_slope":[1478,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1478,"slope":[1478,1]},"verdict":"unstable","barycenter":[[-1780,8649],[-1004,2883],[-1780,2883],[-890,2883],[-1780,8649]],"kahler_einstein":false},{"id":"F.5D.0733","picard_rank":5,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,1,0,-1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,0],[1,-1,0,1,1]],"degrees":[377,490,490,96,576,367,119,367,496,490],"anticanonical_degree":3868,"mu":[3868,5],"max_slope":[832,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,-1,0,1,0],[0,1,0,-1,0],[0,-1,0,0,0],[0,1,0,0,0]],"deg":1664,"slope":[832,1]},"verdict":"unstable","barycenter":[[-947,11604],[-1403,7736],[-947,7736],[491,7736],[-947,11604]],"kahler_einstein":false},{"id":"F.5D.0734","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,-1,0,0,1],[0,0,0,-1,0],[0,1,0,0,0]],"degrees":[648,72,720,496,648,224,648,496,1440],"anticanonical_degree":5392,"mu":[5392,5],"max_slope":[1512,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1512,"slope":[1512,1]},"verdict":"unstable","barycenter":[[-91,674],[-273,674],[-428,1011],[-214,1011],[-91,674]],"kahler_einstein":false},{"id":"F.5D.0735","picard_rank":5,"rays":[[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,0,-1,0,0],[1,-1,0,0,1]],"degrees":[768,501,501,224,195,415,72,444,415,501],"anticanonical_degree":4036,"mu":[4036,5],"max_slope":[1703,2],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,-1,0]],"deg":1703,"slope":[1703,2]},"verdict":"unstable","barycenter":[[-2459,24216],[-2459,8072],[-647,12108],[-4789,24216],[-2459,24216]],"kahler_einstein":false},{"id":"F.5D.0736","picard_rank":4,"rays":[[0,-1,1,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,1,0],[0,0,0,-1,0],[0,-1,0,0,0],[1,-1,0,1,0],[0,0,-1,0,0],[-1,1,0,0,1]],"degrees":[417,794,214,759,1008,128,249,417,794],"anticanonical_degree":4780,"mu":[956,1],"max_slope":[1008,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0]],"deg":1008,"slope":[1008,1]},"verdict":"unstable","barycenter":[[-5813,14340],[-1699,2868],[-1699,5736],[2481,9560],[447,4780]],"kahler_einstein":false},{"id":"F.5D.0737","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,1,1],[0,0,0,-1,0],[1,0,0,0,1],[0,1,0,0,0],[0,0,1,0,-1]],"degrees":[544,96,184,360,389,368,368,544,389,648],"anticanonical_degree":3890,"mu":[778,1],"max_slope":[792,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,-1],[1,0,0,0,1],[0,0,1,0,-1]],"deg":2376,"slope":[792,1]},"verdict":"unstable","barycenter":[[76,1945],[0,1],[-644,1945],[-246,1945],[-152,1945]],"kahler_einstein":false},{"id":"F.5D.0738","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,1],[0,1,1,0,-1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,1,1],[0,0,0,-1,0],[1,0,0,0,1],[0,0,1,0,-1]],"degrees":[486,144,389,222,264,389,347,347,486,324],"anticanonical_degree":3398,"mu":[3398,5],"max_slope":[676,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,0,-1,0,1],[0,1,1,0,-1],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[1,0,0,0,1],[0,0,1,0,-1]],"deg":2704,"slope":[676,1]},"verdict":"stable","barycenter":[[587,10194],[179,3398],[-1124,5097],[-179,3398],[-587,5097]],"kahler_einstein":false},{"id":"F.5D.0739","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,0,-1,1],[0,1,0,0,1],[0,1,1,0,1]],"degrees":[767,606,384,606,767,401,222,144,401],"anticanonical_degree":4298,"mu":[4298,5],"max_slope":[874,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,0],[0,0,0,0,-1],[0,1,0,-1,1],[0,1,0,0,1]],"deg":3496,"slope":[874,1]},"verdict":"unstable","barycenter":[[587,12894],[1573,8596],[-1573,8596],[-587,6447],[1573,8596]],"kahler_einstein":false},{"id":"F.5D.0740","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,0,0,-1,1],[0,1,0,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[0,0,0,0,-1],[1,0,-1,1,0]],"degrees":[400,104,384,792,400,384,288,288,400,400],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[896,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":896,"slope":[896,1]},"verdict":"unstable","barycenter":[[-71,960],[0,1],[-71,240],[-71,480],[-71,960]],"kahler_einstein":false},{"id":"F.5D.0741","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,0,0,-1,1],[0,0,-1,1,0],[0,0,0,-1,0],[0,1,1,0,0],[0,0,0,0,-1],[1,0,-1,1,0]],"degrees":[352,156,384,396,352,272,272,384,352,352],"anticanonical_degree":3272,"mu":[3272,5],"max_slope":[660,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,1,0,0],[0,1,1,0,0]],"deg":1320,"slope":[660,1]},"verdict":"unstable","barycenter":[[-85,2454],[85,1227],[-170,1227],[-85,1227],[-85,2454]],"kahler_einstein":false},{"id":"F.5D.0742","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,1,1,0,1],[0,0,-1,0,0],[0,1,1,0,1],[0,1,0,0,1]],"degrees":[939,459,459,939,459,459,324,324,156],"anticanonical_degree":4518,"mu":[4518,5],"max_slope":[1017,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":2034,"slope":[1017,1]},"verdict":"unstable","barycenter":[[-30,251],[60,251],[-60,251],[-30,251],[60,251]],"kahler_einstein":false},{"id":"F.5D.0743","picard_rank":4,"rays":[[0,0,0,0,-1],[0,1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,0,-1,1,0],[1,-1,1,0,0]],"degrees":[464,1056,216,224,152,904,464,688,904],"anticanonical_degree":5072,"mu":[5072,5],"max_slope":[1208,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":1208,"slope":[1208,1]},"verdict":"unstable","barycenter":[[77,634],[-185,634],[-339,634],[-484,951],[-242,951]],"kahler_einstein":false},{"id":"F.5D.0744","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,-1,0,1],[0,0,1,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,-1,1,1],[0,0,0,-1,0],[0,0,0,0,-1],[1,-1,1,0,0],[0,1,0,0,0]],"degrees":[512,224,312,216,139,384,384,296,512,651],"anticanonical_degree":3630,"mu":[726,1],"max_slope":[790,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":790,"slope":[790,1]},"verdict":"unstable","barycenter":[[32,5445],[-256,1089],[-448,1815],[-128,5445],[-1088,5445]],"kahler_einstein":false},{"id":"F.5D.0745","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[1,0,-1,1,1],[0,1,0,0,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0]],"degrees":[632,143,632,1119,976,192,632,152,824],"anticanonical_degree":5302,"mu":[5302,5],"max_slope":[1262,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1262,"slope":[1262,1]},"verdict":"unstable","barycenter":[[-1478,7953],[-800,2651],[-1304,2651],[174,2651],[-1478,7953]],"kahler_einstein":false},{"id":"F.5D.0746","picard_rank":5,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[0,-1,0,1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,-1,0],[1,-1,1,1,1],[0,1,0,0,0],[0,0,0,-1,0]],"degrees":[653,485,152,168,143,485,468,485,480,337],"anticanonical_degree":3856,"mu":[3856,5],"max_slope":[2401,3],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,-1,0,1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,1,0,0,0],[0,0,0,-1,0]],"deg":2401,"slope":[2401,3]},"verdict":"unstable","barycenter":[[-849,7712],[-1835,11568],[3853,23136],[59,11568],[-849,7712]],"kahler_einstein":false},{"id":"F.5D.0747","picard_rank":5,"rays":[[0,-1,0,1,0],[0,-1,1,1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,1,1,1],[0,1,0,-1,0]],"degrees":[152,152,528,200,680,384,384,328,528,504],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[768,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":768,"slope":[768,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-161,480],[193,960],[-163,960],[-1,64]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,4,7,8,9],[5,6]]},{"id":"F.5D.0748","picard_rank":4,"rays":[[0,1,1,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,-1,-1,0,1],[1,-1,0,0,1],[1,0,0,0,1]],"degrees":[710,496,639,311,639,710,214,185,240],"anticanonical_degree":4144,"mu":[4144,5],"max_slope":[788,1],"witness":{"dim":4,"rays_in_V":[[0,1,1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[1,-1,-1,0,1],[1,0,0,0,1]],"deg":3152,"slope":[788,1]},"verdict":"stable","barycenter":[[2719,24864],[-1803,8288],[-779,24864],[221,1776],[2719,24864]],"kahler_einstein":false},{"id":"F.5D.0749","picard_rank":5,"rays":[[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,1],[0,0,-1,1,0],[0,0,0,-1,0],[0,1,0,0,0],[1,0,0,0,0]],"degrees":[384,400,144,720,400,384,576,192,400,400],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[864,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":864,"slope":[864,1]},"verdict":"unstable","barycenter":[[0,1],[0,1],[-6,25],[-8,25],[-4,25]],"kahler_einstein":false},{"id":"F.5D.0750","picard_rank":6,"rays":[[0,0,0,0,-1],[0,1,0,0,0],[0,0,-1,1,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,0],[-1,0,0,0,0],[0,0,-1,0,1],[0,-1,0,0,0],[0,0,1,0,-1],[1,0,0,0,0]],"degrees":[240,320,336,144,336,384,320,192,320,288,320],"anticanonical_degree":3200,"mu":[640,1],"max_slope":[640,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":640,"slope":[640,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[-21,160],[-1,32],[-11,160]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,3,4,5,7,9],[1,8],[6,10]]},{"id":"F.5D.0751","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,-1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,-1,1,1],[0,0,-1,0,1],[0,0,0,-1,0],[1,0,0,0,0],[0,1,1,0,0]],"degrees":[512,296,288,216,347,368,216,368,347,512],"anticanonical_degree":3470,"mu":[694,1],"max_slope":[694,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":694,"slope":[694,1]},"verdict":"strictly semistable","barycenter":[[0,1],[144,1735],[-288,1735],[-36,1735],[-216,1735]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,3,5,6,7,9],[4,8]]},{"id":"F.5D.0752","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,1,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,0,0],[0,0,-1,0,0],[0,1,1,0,1],[0,1,0,0,1]],"degrees":[864,459,432,864,432,459,216,648,216],"anticanonical_degree":4590,"mu":[918,1],"max_slope":[972,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":1944,"slope":[972,1]},"verdict":"unstable","barycenter":[[0,1],[16,85],[-104,255],[-52,255],[16,85]],"kahler_einstein":false},{"id":"F.5D.0753","picard_rank":5,"rays":[[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,0,-1,0,0],[1,0,0,0,1]],"degrees":[432,480,480,216,270,378,162,324,378,480],"anticanonical_degree":3600,"mu":[720,1],"max_slope":[720,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,1]],"deg":1440,"slope":[720,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-21,160],[-1,32],[-11,160],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,3,4,5,6,7,8],[1,2,9]]},{"id":"F.5D.0754","picard_rank":5,"rays":[[0,1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,0,-1,0,0],[1,1,0,0,1]],"degrees":[192,459,459,224,363,367,288,228,367,459],"anticanonical_degree":3406,"mu":[3406,5],"max_slope":[2029,3],"witness":{"dim":3,"rays_in_V":[[0,1,0,0,0],[0,-1,0,1,0],[0,0,0,-1,0],[0,-1,1,1,0],[0,-1,0,0,0],[0,1,0,-1,0],[0,0,-1,0,0]],"deg":2029,"slope":[2029,3]},"verdict":"stable","barycenter":[[-445,20436],[445,6812],[-35,10218],[1475,20436],[-445,20436]],"kahler_einstein":false},{"id":"F.5D.0755","picard_rank":4,"rays":[[1,-1,1,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,0,0]],"degrees":[584,584,109,480,288,480,584,392,981],"anticanonical_degree":4482,"mu":[4482,5],"max_slope":[1090,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":1090,"slope":[1090,1]},"verdict":"unstable","barycenter":[[-508,6723],[-2140,6723],[-616,6723],[-308,6723],[-508,6723]],"kahler_einstein":false},{"id":"F.5D.0756","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,0,0,1],[0,0,0,-1,0],[0,1,0,0,0]],"degrees":[600,162,648,432,600,216,600,432,810],"anticanonical_degree":4500,"mu":[900,1],"max_slope":[972,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":972,"slope":[972,1]},"verdict":"unstable","barycenter":[[0,1],[-6,25],[-8,25],[-4,25],[0,1]],"kahler_einstein":false},{"id":"F.5D.0757","picard_rank":4,"rays":[[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,0,0,1],[0,0,0,-1,0],[0,1,0,0,0]],"degrees":[552,288,624,400,552,224,552,400,360],"anticanonical_degree":3952,"mu":[3952,5],"max_slope":[788,1],"witness":{"dim":4,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,-1,1,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[1,1,0,0,1],[0,1,0,0,0]],"deg":3152,"slope":[788,1]},"verdict":"stable","barycenter":[[5,494],[-15,494],[-140,741],[-70,741],[5,494]],"kahler_einstein":false},{"id":"F.5D.0758","picard_rank":4,"rays":[[1,0,1,0,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,1,0,0,0]],"degrees":[536,536,215,432,280,432,536,384,495],"anticanonical_degree":3846,"mu":[3846,5],"max_slope":[746,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,-1,1,0],[0,0,-1,0,0],[0,1,0,0,0]],"deg":2238,"slope":[746,1]},"verdict":"stable","barycenter":[[-56,5769],[-236,1923],[56,1923],[28,1923],[-56,5769]],"kahler_einstein":false},{"id":"F.5D.0759","picard_rank":4,"rays":[[0,1,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,-1,1,1,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[1,0,0,1,1]],"degrees":[768,709,431,229,431,480,108,709,709],"anticanonical_degree":4574,"mu":[4574,5],"max_slope":[928,1],"witness":{"dim":4,"rays_in_V":[[0,1,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[1,0,0,1,1]],"deg":3712,"slope":[928,1]},"verdict":"unstable","barycenter":[[781,27444],[-3153,9148],[-593,4574],[-781,9148],[781,27444]],"kahler_einstein":false},{"id":"F.5D.0760","picard_rank":4,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,-1,1,1,0],[0,0,0,0,-1],[0,-1,0,1,0],[0,0,-1,0,0],[0,1,0,-1,0],[0,0,0,-1,0],[1,0,1,1,1]],"degrees":[696,261,173,696,175,869,609,435,696],"anticanonical_degree":4610,"mu":[922,1],"max_slope":[913,1],"witness":{"dim":2,"rays_in_V":[[0,-1,1,1,0],[0,-1,0,1,0],[0,0,-1,0,0],[0,1,0,-1,0]],"deg":1826,"slope":[913,1]},"verdict":"stable","barycenter":[[-124,6915],[-4699,13830],[3077,13830],[-2333,13830],[-124,6915]],"kahler_einstein":false},{"id":"F.5D.0761","picard_rank":4,"rays":[[0,1,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,-1,1,1,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[1,1,0,0,1]],"degrees":[324,651,431,288,431,363,256,651,651],"anticanonical_degree":4046,"mu":[4046,5],"max_slope":[796,1],"witness":{"dim":4,"rays_in_V":[[0,1,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,-1,0,1,0],[0,0,0,0,-1],[1,1,0,0,1]],"deg":3184,"slope":[796,1]},"verdict":"stable","barycenter":[[1475,24276],[-1475,8092],[-65,4046],[-1215,8092],[1475,24276]],"kahler_einstein":false},{"id":"F.5D.0762","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,-1,0,1,-1],[0,0,0,0,-1],[0,0,-1,0,0],[0,1,0,-1,1],[0,1,0,0,1],[0,1,1,0,1]],"degrees":[442,552,288,552,442,406,264,324,406],"anticanonical_degree":3676,"mu":[3676,5],"max_slope":[716,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,-1,0,1,-1],[0,0,0,0,-1],[0,1,0,-1,1],[0,1,0,0,1]],"deg":2864,"slope":[716,1]},"verdict":"stable","barycenter":[[236,2757],[-1,7352],[1,7352],[-1891,11028],[-1,7352]],"kahler_einstein":false},{"id":"F.5D.0763","picard_rank":3,"rays":[[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[1,1,1,0,1],[1,1,0,0,1]],"degrees":[512,1056,1056,1056,256,512,768,288],"anticanonical_degree":5504,"mu":[5504,5],"max_slope":[1152,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,1,0,0,1]],"deg":3456,"slope":[1152,1]},"verdict":"unstable","barycenter":[[20,129],[20,129],[-20,43],[-10,43],[20,129]],"kahler_einstein":false},{"id":"F.5D.0764","picard_rank":5,"rays":[[1,1,1,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,-1,0,1,0],[0,-1,0,0,0],[0,-1,0,0,1],[0,0,0,-1,0],[0,0,0,0,1],[0,1,0,0,0]],"degrees":[497,720,497,497,409,244,156,409,67,312],"anticanonical_degree":3808,"mu":[3808,5],"max_slope":[787,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":787,"slope":[787,1]},"verdict":"unstable","barycenter":[[-301,3264],[-113,5712],[-301,3264],[-113,11424],[6773,22848]],"kahler_einstein":false},{"id":"F.5D.0765","picard_rank":4,"rays":[[0,0,0,0,-1],[0,1,-2,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,1,0,1,1],[0,1,-1,0,1]],"degrees":[865,200,608,865,113,570,570,570,95],"anticanonical_degree":4456,"mu":[4456,5],"max_slope":[2746,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,1,-2,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,-1,0,1]],"deg":2746,"slope":[2746,3]},"verdict":"unstable","barycenter":[[-545,4456],[1635,8912],[-1653,8912],[-545,4456],[1635,8912]],"kahler_einstein":false},{"id":"F.5D.0766","picard_rank":4,"rays":[[0,0,1,0,0],[1,1,2,1,2],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,1]],"degrees":[120,884,1920,884,1920,884,884,120,32],"anticanonical_degree":7648,"mu":[7648,5],"max_slope":[2056,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,1,0,1]],"deg":4112,"slope":[2056,1]},"verdict":"unstable","barycenter":[[-365,956],[-365,956],[365,956],[-365,956],[365,956]],"kahler_einstein":false},{"id":"F.5D.0767","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,-1],[0,0,0,0,1],[0,0,0,0,-1],[1,1,0,1,2]],"degrees":[120,120,616,616,520,616,520,32,864,616],"anticanonical_degree":4640,"mu":[928,1],"max_slope":[1088,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,1,0,-1],[0,0,0,0,1],[0,0,0,0,-1]],"deg":2176,"slope":[1088,1]},"verdict":"unstable","barycenter":[[-157,870],[-157,870],[157,870],[-157,870],[157,435]],"kahler_einstein":false},{"id":"F.5D.0768","picard_rank":4,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,-1,0,1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,0,0,-1],[1,1,0,1,2],[0,0,1,0,0]],"degrees":[788,788,520,120,788,32,1728,788,640],"anticanonical_degree":6192,"mu":[6192,5],"max_slope":[1760,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1760,"slope":[1760,1]},"verdict":"unstable","barycenter":[[-175,774],[-175,774],[-19,774],[-175,774],[175,387]],"kahler_einstein":false},{"id":"F.5D.0769","picard_rank":4,"rays":[[0,0,1,0,0],[0,0,1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,1,1,1,2]],"degrees":[272,65,1160,823,1776,823,823,65,823],"anticanonical_degree":6630,"mu":[1326,1],"max_slope":[1841,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1841,"slope":[1841,1]},"verdict":"unstable","barycenter":[[-10567,39780],[-10567,39780],[244,1105],[-10567,39780],[8371,19890]],"kahler_einstein":false},{"id":"F.5D.0770","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,1,0,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,-1],[0,0,0,0,1],[0,0,0,0,-1],[1,1,-1,1,2]],"degrees":[65,272,606,606,272,606,671,65,671,606],"anticanonical_degree":4440,"mu":[888,1],"max_slope":[1008,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,1,0,-1],[0,0,0,0,1],[0,0,0,0,-1]],"deg":2016,"slope":[1008,1]},"verdict":"unstable","barycenter":[[-207,1480],[-207,1480],[0,1],[-207,1480],[207,740]],"kahler_einstein":false},{"id":"F.5D.0771","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,0],[1,0,1,0,0],[0,1,-1,1,1]],"degrees":[491,720,447,491,120,228,109,392,447,491],"anticanonical_degree":3936,"mu":[3936,5],"max_slope":[829,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":829,"slope":[829,1]},"verdict":"unstable","barycenter":[[469,11808],[-2717,23616],[-469,5904],[-2717,23616],[6275,23616]],"kahler_einstein":false},{"id":"F.5D.0772","picard_rank":5,"rays":[[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,1,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[1,0,1,0,0],[0,1,-1,0,1]],"degrees":[384,470,400,185,470,415,144,215,415,470],"anticanonical_degree":3568,"mu":[3568,5],"max_slope":[2158,3],"witness":{"dim":3,"rays_in_V":[[0,0,1,0,0],[0,0,0,-1,0],[0,0,-1,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,1,0],[1,0,1,0,0]],"deg":2158,"slope":[2158,3]},"verdict":"unstable","barycenter":[[469,7136],[-469,10704],[-469,3568],[587,7136],[-469,10704]],"kahler_einstein":false},{"id":"F.5D.0773","picard_rank":4,"rays":[[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,1,1,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[1,1,-2,0,1],[1,1,-1,0,1]],"degrees":[625,489,625,489,96,625,500,268,357],"anticanonical_degree":4074,"mu":[4074,5],"max_slope":[787,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,0,1,0,0]],"deg":1574,"slope":[787,1]},"verdict":"stable","barycenter":[[-137,8148],[-137,8148],[-401,2037],[401,4074],[-137,8148]],"kahler_einstein":false},{"id":"F.5D.0774","picard_rank":5,"rays":[[0,0,-1,0,1],[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1],[1,-1,1,0,-1],[0,1,-1,1,1]],"degrees":[128,174,196,626,430,174,498,498,430,626],"anticanonical_degree":3780,"mu":[756,1],"max_slope":[736,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,1],[0,0,0,0,1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1]],"deg":1472,"slope":[736,1]},"verdict":"stable","barycenter":[[-43,420],[-409,810],[-851,5670],[43,420],[851,5670]],"kahler_einstein":false},{"id":"F.5D.0775","picard_rank":4,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,0,0],[1,1,0,1,1],[0,1,-1,0,1],[1,1,-1,1,1]],"degrees":[822,607,176,822,607,608,390,215,217],"anticanonical_degree":4464,"mu":[4464,5],"max_slope":[881,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,1,-1,0,1]],"deg":2643,"slope":[881,1]},"verdict":"stable","barycenter":[[-475,8928],[2075,13392],[-4741,26784],[-475,8928],[2075,13392]],"kahler_einstein":false},{"id":"F.5D.0776","picard_rank":5,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,1,0,0,0],[0,0,1,0,1],[1,0,1,1,1]],"degrees":[152,784,536,536,447,784,152,447,96,536],"anticanonical_degree":4470,"mu":[894,1],"max_slope":[984,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,1]],"deg":1968,"slope":[984,1]},"verdict":"unstable","barycenter":[[-356,2235],[0,1],[178,745],[-356,2235],[178,745]],"kahler_einstein":false},{"id":"F.5D.0777","picard_rank":6,"rays":[[0,0,1,0,-1],[0,0,0,0,1],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,0,-1],[0,1,0,0,0],[1,0,0,1,1]],"degrees":[296,96,334,432,152,296,432,152,384,334,432],"anticanonical_degree":3340,"mu":[668,1],"max_slope":[688,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,-1],[0,0,0,0,1],[0,0,-1,0,1],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1]],"deg":1376,"slope":[688,1]},"verdict":"unstable","barycenter":[[-10,167],[0,1],[15,167],[-10,167],[30,167]],"kahler_einstein":false},{"id":"F.5D.0778","picard_rank":5,"rays":[[0,0,0,0,1],[0,0,-1,0,1],[1,0,0,1,1],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,-1,0,0],[0,1,0,0,0],[0,0,0,0,-1]],"degrees":[96,152,520,520,415,520,448,296,415,768],"anticanonical_degree":4150,"mu":[830,1],"max_slope":[880,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,1],[0,0,-1,0,1],[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,0,-1]],"deg":1760,"slope":[880,1]},"verdict":"unstable","barycenter":[[-194,2075],[0,1],[-114,2075],[-194,2075],[582,2075]],"kahler_einstein":false},{"id":"F.5D.0779","picard_rank":4,"rays":[[0,0,0,0,-1],[0,1,0,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,1,1,1,1],[0,1,1,0,1]],"degrees":[943,228,176,943,891,595,595,595,120],"anticanonical_degree":5086,"mu":[5086,5],"max_slope":[3301,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,1,0,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,1,0,1]],"deg":3301,"slope":[3301,3]},"verdict":"unstable","barycenter":[[-2063,10172],[2813,15258],[7315,30516],[-2063,10172],[2813,15258]],"kahler_einstein":false},{"id":"F.5D.0780","picard_rank":4,"rays":[[1,1,0,1,1],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,1],[0,1,-1,0,1]],"degrees":[574,903,513,903,328,574,574,144,185],"anticanonical_degree":4698,"mu":[4698,5],"max_slope":[992,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,1],[0,1,-1,0,1]],"deg":2976,"slope":[992,1]},"verdict":"unstable","barycenter":[[-2005,14094],[2005,9396],[-587,9396],[-2005,14094],[2005,9396]],"kahler_einstein":false},{"id":"F.5D.0781","picard_rank":5,"rays":[[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,1,0,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,1],[1,-1,0,1,0]],"degrees":[224,448,504,672,504,168,448,224,224,504],"anticanonical_degree":3920,"mu":[784,1],"max_slope":[840,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":840,"slope":[840,1]},"verdict":"unstable","barycenter":[[-1,14],[-3,14],[2,21],[-1,14],[2,21]],"kahler_einstein":false},{"id":"F.5D.0782","picard_rank":6,"rays":[[0,0,1,0,-1],[0,0,0,-1,0],[0,1,0,0,0],[0,0,0,0,1],[0,-1,0,0,0],[0,0,1,0,0],[0,0,-1,0,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,-1,0,1,0]],"degrees":[224,432,576,224,144,224,224,224,432,224,432],"anticanonical_degree":3360,"mu":[672,1],"max_slope":[720,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":720,"slope":[720,1]},"verdict":"unstable","barycenter":[[-1,14],[-3,14],[0,1],[-1,14],[0,1]],"kahler_einstein":false},{"id":"F.5D.0783","picard_rank":4,"rays":[[0,0,0,0,-1],[1,-1,0,1,0],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,1,1,0,1],[0,1,0,0,1]],"degrees":[805,541,176,264,513,541,541,337,468],"anticanonical_degree":4186,"mu":[4186,5],"max_slope":[2563,3],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,1,0,1],[0,1,0,0,1]],"deg":2563,"slope":[2563,3]},"verdict":"unstable","barycenter":[[-31,364],[-93,364],[1835,12558],[-31,364],[227,1092]],"kahler_einstein":false},{"id":"F.5D.0784","picard_rank":6,"rays":[[1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[-1,0,0,0,0],[0,0,0,1,1],[0,1,0,0,0]],"degrees":[336,336,192,336,336,384,384,192,336,192,336],"anticanonical_degree":3360,"mu":[672,1],"max_slope":[672,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":672,"slope":[672,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[2,21],[2,21]],"kahler_einstein":false,"polystable":true,"splitting":[[0,8],[1,3],[2,5,6,7,9],[4,10]]},{"id":"F.5D.0785","picard_rank":7,"rays":[[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,1],[0,1,0,0,0],[1,0,0,0,0],[0,0,0,1,-1],[0,-1,0,0,0],[0,0,0,1,0],[0,0,1,0,0]],"degrees":[192,192,192,288,288,192,288,288,192,288,192,288],"anticanonical_degree":2880,"mu":[576,1],"max_slope":[576,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":576,"slope":[576,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,5,8,10],[3,11],[4,7],[6,9]]},{"id":"F.5D.0786","picard_rank":6,"rays":[[0,0,0,-1,0],[0,-1,0,0,0],[0,0,1,-1,0],[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,1,0,0,1],[1,0,0,0,0]],"degrees":[216,432,216,216,432,216,216,216,324,432,324],"anticanonical_degree":3240,"mu":[648,1],"max_slope":[648,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":648,"slope":[648,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,2,3,5,6,7],[1,4,9],[8,10]]},{"id":"F.5D.0787","picard_rank":5,"rays":[[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,0,-1,0],[1,0,0,0,0],[-1,0,0,0,0],[0,0,1,0,0],[0,0,1,1,0],[0,1,-1,0,1]],"degrees":[488,192,488,152,448,367,367,384,296,488],"anticanonical_degree":3670,"mu":[734,1],"max_slope":[736,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,1,0],[0,0,0,-1,0],[0,0,1,0,0],[0,0,1,1,0]],"deg":1472,"slope":[736,1]},"verdict":"unstable","barycenter":[[0,1],[-66,1835],[-198,1835],[264,1835],[-66,1835]],"kahler_einstein":false},{"id":"F.5D.0788","picard_rank":5,"rays":[[0,0,1,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,0,0],[0,0,0,1,0],[0,1,0,0,1]],"degrees":[216,504,432,378,504,378,432,216,216,504],"anticanonical_degree":3780,"mu":[756,1],"max_slope":[756,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":756,"slope":[756,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[2,21],[2,21],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,6,7,8],[1,4,9],[3,5]]},{"id":"F.5D.0789","picard_rank":5,"rays":[[0,0,-1,1,0],[0,-1,0,0,0],[0,0,0,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,0,0,-1,0],[0,0,1,-1,0],[1,1,0,1,1]],"degrees":[175,586,108,586,369,586,175,500,369,586],"anticanonical_degree":4040,"mu":[808,1],"max_slope":[848,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,1,0],[0,0,0,1,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,-1,0],[0,0,1,-1,0]],"deg":1696,"slope":[848,1]},"verdict":"unstable","barycenter":[[-607,12120],[-607,12120],[607,6060],[607,3030],[-607,12120]],"kahler_einstein":false},{"id":"F.5D.0790","picard_rank":5,"rays":[[0,0,-1,1,0],[0,0,1,-1,0],[0,0,0,1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,1,0,0,1]],"degrees":[256,256,256,576,576,256,256,576,256,576],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[768,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,1,0],[0,0,1,-1,0],[0,0,0,1,0],[0,0,-1,0,0],[0,0,1,0,0],[0,0,0,-1,0]],"deg":1536,"slope":[768,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,5,6,8],[3,4,7,9]]},{"id":"F.5D.0791","picard_rank":4,"rays":[[-1,1,1,1,-1],[0,0,-1,0,0],[1,0,0,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,0,1]],"degrees":[703,703,1040,272,65,703,240,703,671],"anticanonical_degree":5100,"mu":[1020,1],"max_slope":[1144,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,0,1]],"deg":2288,"slope":[1144,1]},"verdict":"unstable","barycenter":[[-1721,5100],[-3847,30600],[-3847,30600],[-3847,30600],[-2531,15300]],"kahler_einstein":false},{"id":"F.5D.0792","picard_rank":4,"rays":[[0,0,1,0,0],[1,1,1,1,1],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,1,1,0]],"degrees":[175,757,1040,757,1040,757,757,175,108],"anticanonical_degree":5566,"mu":[5566,5],"max_slope":[1269,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,1,1,0]],"deg":2538,"slope":[1269,1]},"verdict":"unstable","barycenter":[[-4339,33396],[-4339,33396],[4339,16698],[4339,16698],[-4339,33396]],"kahler_einstein":false},{"id":"F.5D.0793","picard_rank":4,"rays":[[0,0,1,0,0],[0,0,1,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,0,1,1]],"degrees":[369,175,544,717,1000,717,717,108,717],"anticanonical_degree":5064,"mu":[5064,5],"max_slope":[1108,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1108,"slope":[1108,1]},"verdict":"unstable","barycenter":[[-2291,30384],[-2291,30384],[781,15192],[2291,7596],[-2291,30384]],"kahler_einstein":false},{"id":"F.5D.0794","picard_rank":4,"rays":[[0,0,1,1,0],[1,1,-1,0,1],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,0,0]],"degrees":[369,653,175,216,653,544,653,653,500],"anticanonical_degree":4416,"mu":[4416,5],"max_slope":[902,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,1,0],[0,0,0,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,0,0]],"deg":1804,"slope":[902,1]},"verdict":"unstable","barycenter":[[-289,8832],[-289,8832],[-289,2208],[665,4416],[-289,8832]],"kahler_einstein":false},{"id":"F.5D.0795","picard_rank":4,"rays":[[1,1,0,0,1],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,1,1,0],[0,0,1,0,0]],"degrees":[672,256,512,672,512,672,672,256,256],"anticanonical_degree":4480,"mu":[896,1],"max_slope":[896,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,0,1,0,0]],"deg":1792,"slope":[896,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[2,21],[2,21],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,3,5,6],[1,2,4,7,8]]},{"id":"F.5D.0796","picard_rank":4,"rays":[[0,0,1,0,0],[0,0,0,1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,0,0,0,-1],[1,1,-1,-1,1],[0,0,1,1,0]],"degrees":[369,369,240,629,240,629,629,629,500],"anticanonical_degree":4234,"mu":[4234,5],"max_slope":[859,1],"witness":{"dim":2,"rays_in_V":[[0,0,1,0,0],[0,0,0,1,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,1,1,0]],"deg":1718,"slope":[859,1]},"verdict":"unstable","barycenter":[[-281,8468],[-281,8468],[-281,4234],[-281,4234],[-281,8468]],"kahler_einstein":false},{"id":"F.5D.0797","picard_rank":5,"rays":[[-1,0,0,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,1,0],[0,0,0,0,-1],[0,0,1,0,1],[0,0,1,1,1],[0,1,0,0,0]],"degrees":[368,368,432,528,368,192,528,288,240,368],"anticanonical_degree":3680,"mu":[736,1],"max_slope":[736,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":736,"slope":[736,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[11,184],[21,184],[11,184]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1],[2,3,5,6,7,8],[4,9]]},{"id":"F.5D.0798","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[-1,1,1,1,1],[-1,1,1,0,1],[0,0,0,0,-1],[0,0,0,1,0]],"degrees":[696,696,869,173,544,304,392,696,240],"anticanonical_degree":4610,"mu":[922,1],"max_slope":[1042,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":1042,"slope":[1042,1]},"verdict":"unstable","barycenter":[[-1724,6915],[-124,6915],[-124,6915],[812,6915],[-124,6915]],"kahler_einstein":false},{"id":"F.5D.0799","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,0,0,0,0],[0,1,1,1,1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,1,1,0,1]],"degrees":[680,680,431,296,680,431,512,216,384],"anticanonical_degree":4310,"mu":[862,1],"max_slope":[862,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":862,"slope":[862,1]},"verdict":"strictly semistable","barycenter":[[0,1],[94,2155],[94,2155],[264,2155],[94,2155]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,3,4,6,7,8],[2,5]]},{"id":"F.5D.0800","picard_rank":4,"rays":[[0,0,0,0,-1],[0,1,-1,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,1,1,0],[0,1,0,0,1]],"degrees":[591,363,216,591,384,531,531,531,228],"anticanonical_degree":3966,"mu":[3966,5],"max_slope":[791,1],"witness":{"dim":3,"rays_in_V":[[0,0,0,0,-1],[0,1,-1,0,1],[0,0,1,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,1,0,0,1]],"deg":2373,"slope":[791,1]},"verdict":"stable","barycenter":[[-685,23796],[1085,11898],[685,7932],[-685,23796],[1085,11898]],"kahler_einstein":false},{"id":"F.5D.0801","picard_rank":4,"rays":[[0,-1,0,0,0],[0,1,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,1,0,0],[1,0,0,1,0],[1,0,1,1,0]],"degrees":[552,552,594,486,552,594,216,324,270],"anticanonical_degree":4140,"mu":[828,1],"max_slope":[828,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,1],[0,0,0,0,-1]],"deg":1656,"slope":[828,1]},"verdict":"strictly semistable","barycenter":[[11,184],[0,1],[21,184],[11,184],[0,1]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,4],[2,3,5,6,7,8]]},{"id":"F.5D.0802","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,1,0],[0,0,0,-1,0],[1,1,1,1,1],[1,1,1,0,1]],"degrees":[869,869,869,869,256,625,369,500],"anticanonical_degree":5226,"mu":[5226,5],"max_slope":[994,1],"witness":{"dim":4,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[1,1,1,0,1]],"deg":3976,"slope":[994,1]},"verdict":"stable","barycenter":[[359,10452],[359,10452],[359,10452],[665,5226],[359,10452]],"kahler_einstein":false},{"id":"F.5D.0803","picard_rank":3,"rays":[[0,-1,0,0,0],[-3,1,1,1,1],[0,0,0,-1,0],[1,0,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[1,0,0,0,-1]],"degrees":[1091,1091,1091,2401,203,16,1091,888],"anticanonical_degree":7872,"mu":[7872,5],"max_slope":[2417,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":2417,"slope":[2417,1]},"verdict":"unstable","barycenter":[[-3875,7872],[-2989,15744],[-2989,15744],[-2989,15744],[-5647,7872]],"kahler_einstein":false},{"id":"F.5D.0804","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,1,0,1,2]],"degrees":[960,2592,640,640,960,960,32,960],"anticanonical_degree":7744,"mu":[7744,5],"max_slope":[2624,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2624,"slope":[2624,1]},"verdict":"unstable","barycenter":[[-92,363],[-92,363],[-92,363],[-92,363],[184,363]],"kahler_einstein":false},{"id":"F.5D.0805","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,1,1,1,2],[1,1,0,1,2]],"degrees":[1056,2160,1056,640,1056,48,640,416],"anticanonical_degree":7072,"mu":[7072,5],"max_slope":[2208,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2208,"slope":[2208,1]},"verdict":"unstable","barycenter":[[-64,663],[-64,663],[-214,663],[-64,663],[310,663]],"kahler_einstein":false},{"id":"F.5D.0806","picard_rank":4,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[1,0,0,0,-1],[-2,1,1,1,0],[0,0,0,0,1],[1,0,0,0,0]],"degrees":[660,120,660,660,64,520,660,640,864],"anticanonical_degree":4848,"mu":[4848,5],"max_slope":[1104,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[-1,0,0,0,0],[1,0,0,0,-1],[0,0,0,0,1],[1,0,0,0,0]],"deg":2208,"slope":[1104,1]},"verdict":"unstable","barycenter":[[-293,909],[-293,1818],[-293,1818],[-293,1818],[-371,1818]],"kahler_einstein":false},{"id":"F.5D.0807","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,-1,0,0],[-2,1,1,1,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0],[1,0,0,0,1]],"degrees":[928,64,928,928,2040,120,928,1920],"anticanonical_degree":7856,"mu":[7856,5],"max_slope":[2160,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2160,"slope":[2160,1]},"verdict":"unstable","barycenter":[[-358,491],[-179,491],[-179,491],[-179,491],[192,491]],"kahler_einstein":false},{"id":"F.5D.0808","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[1,0,0,0,-1],[-1,0,0,0,0],[0,0,0,0,-1],[-2,1,1,0,1],[1,0,0,0,0]],"degrees":[712,712,489,489,488,64,224,712,1000],"anticanonical_degree":4890,"mu":[978,1],"max_slope":[1064,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1064,"slope":[1064,1]},"verdict":"unstable","barycenter":[[-272,815],[-152,2445],[-152,2445],[0,1],[-392,815]],"kahler_einstein":false},{"id":"F.5D.0809","picard_rank":3,"rays":[[0,0,-1,0,0],[1,0,0,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-2,1,1,1,0]],"degrees":[796,1160,96,268,528,1160,796,796],"anticanonical_degree":5600,"mu":[1120,1],"max_slope":[1208,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,1],[-1,0,0,0,0],[0,0,0,0,-1]],"deg":2416,"slope":[1208,1]},"verdict":"unstable","barycenter":[[-541,1050],[-221,2100],[-221,2100],[-1501,2100],[541,2100]],"kahler_einstein":false},{"id":"F.5D.0810","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[1,1,1,1,2]],"degrees":[920,2145,240,1160,920,920,65,920],"anticanonical_degree":7290,"mu":[1458,1],"max_slope":[2210,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":2210,"slope":[2210,1]},"verdict":"unstable","barycenter":[[-2672,10935],[-2672,10935],[176,2187],[-2672,10935],[4904,10935]],"kahler_einstein":false},{"id":"F.5D.0811","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,1,0,0],[1,1,0,1,1],[0,1,-1,0,1]],"degrees":[763,435,328,763,1044,609,763,281],"anticanonical_degree":4986,"mu":[4986,5],"max_slope":[1044,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1044,"slope":[1044,1]},"verdict":"unstable","barycenter":[[-149,29916],[-2423,9972],[-3017,9972],[-149,29916],[643,2493]],"kahler_einstein":false},{"id":"F.5D.0812","picard_rank":4,"rays":[[1,0,0,1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,0,0],[0,0,0,0,1],[0,0,1,0,1]],"degrees":[608,608,448,496,1152,608,496,96,448],"anticanonical_degree":4960,"mu":[992,1],"max_slope":[1248,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1248,"slope":[1248,1]},"verdict":"unstable","barycenter":[[-18,155],[0,1],[-27,155],[-18,155],[54,155]],"kahler_einstein":false},{"id":"F.5D.0813","picard_rank":4,"rays":[[1,0,0,1,1],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,0,-1],[0,0,0,0,1],[0,0,1,0,1]],"degrees":[528,528,400,496,576,528,496,144,400],"anticanonical_degree":4096,"mu":[4096,5],"max_slope":[856,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,-1],[0,0,0,0,1]],"deg":1712,"slope":[856,1]},"verdict":"unstable","barycenter":[[-17,256],[51,512],[-51,512],[-17,256],[51,256]],"kahler_einstein":false},{"id":"F.5D.0814","picard_rank":3,"rays":[[0,1,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,-1,1,0,0],[0,0,-1,0,0],[1,-1,0,1,0]],"degrees":[1359,702,1359,144,702,513,513,702],"anticanonical_degree":5994,"mu":[5994,5],"max_slope":[1431,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0]],"deg":2862,"slope":[1431,1]},"verdict":"unstable","barycenter":[[-127,666],[-127,222],[-127,444],[-127,666],[127,444]],"kahler_einstein":false},{"id":"F.5D.0815","picard_rank":4,"rays":[[0,1,0,0,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[1,-1,0,1,0],[0,0,0,0,1],[0,0,1,0,1]],"degrees":[768,576,448,192,672,576,576,224,448],"anticanonical_degree":4480,"mu":[896,1],"max_slope":[960,1],"witness":{"dim":1,"rays_in_V":[[0,1,0,0,0],[0,-1,0,0,0]],"deg":960,"slope":[960,1]},"verdict":"unstable","barycenter":[[-1,14],[-3,14],[-1,12],[-1,14],[1,6]],"kahler_einstein":false},{"id":"F.5D.0816","picard_rank":4,"rays":[[1,-1,0,1,0],[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,1,0,0,-1],[0,0,0,0,1],[0,0,1,0,1]],"degrees":[528,528,480,192,228,528,720,468,480],"anticanonical_degree":4152,"mu":[4152,5],"max_slope":[856,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,-1],[0,0,0,0,1],[0,0,1,0,1]],"deg":2568,"slope":[856,1]},"verdict":"unstable","barycenter":[[-305,3114],[-305,1038],[85,1557],[-305,3114],[-170,1557]],"kahler_einstein":false},{"id":"F.5D.0817","picard_rank":3,"rays":[[0,1,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,-1,1,0,0],[0,0,-1,0,0],[1,1,0,1,1]],"degrees":[360,621,981,468,621,513,513,621],"anticanonical_degree":4698,"mu":[4698,5],"max_slope":[981,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":981,"slope":[981,1]},"verdict":"unstable","barycenter":[[-65,1044],[-5,87],[-5,174],[-65,1044],[85,348]],"kahler_einstein":false},{"id":"F.5D.0818","picard_rank":4,"rays":[[0,1,0,0,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,1,1],[0,0,-1,0,0],[0,0,0,0,1],[1,0,1,1,1]],"degrees":[464,736,464,896,736,288,448,160,448],"anticanonical_degree":4640,"mu":[928,1],"max_slope":[1056,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1056,"slope":[1056,1]},"verdict":"unstable","barycenter":[[8,145],[0,1],[-27,145],[8,145],[38,145]],"kahler_einstein":false},{"id":"F.5D.0819","picard_rank":3,"rays":[[0,-1,0,0,0],[1,-1,1,1,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,-1,0,0],[0,1,0,0,1],[1,-1,0,1,0]],"degrees":[240,513,837,1077,837,513,1077,324],"anticanonical_degree":5418,"mu":[5418,5],"max_slope":[1197,1],"witness":{"dim":2,"rays_in_V":[[0,-1,0,0,0],[0,0,0,0,-1],[0,1,0,0,1]],"deg":2394,"slope":[1197,1]},"verdict":"unstable","barycenter":[[15,1204],[-255,602],[-135,602],[15,1204],[255,1204]],"kahler_einstein":false},{"id":"F.5D.0820","picard_rank":4,"rays":[[0,-1,0,0,1],[0,0,0,-1,0],[-1,0,0,0,0],[0,0,0,0,1],[0,-1,0,0,0],[0,0,-1,0,0],[1,0,1,0,1],[0,0,0,0,-1],[0,1,0,1,0]],"degrees":[195,639,573,96,444,573,573,864,639],"anticanonical_degree":4596,"mu":[4596,5],"max_slope":[960,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":960,"slope":[960,1]},"verdict":"unstable","barycenter":[[-2699,27576],[-473,6894],[-2699,27576],[473,13788],[2699,9192]],"kahler_einstein":false},{"id":"F.5D.0821","picard_rank":4,"rays":[[0,0,0,-1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,1,0,1],[0,0,0,0,1],[1,0,1,1,1],[0,1,0,0,0]],"degrees":[592,784,480,936,592,192,152,592,480],"anticanonical_degree":4800,"mu":[960,1],"max_slope":[1088,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1088,"slope":[1088,1]},"verdict":"unstable","barycenter":[[-161,1200],[0,1],[53,400],[-161,1200],[27,100]],"kahler_einstein":false},{"id":"F.5D.0822","picard_rank":3,"rays":[[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,-1,1,0,0],[1,-1,1,1,0],[0,0,-1,0,0],[0,1,0,0,1]],"degrees":[675,1119,228,675,216,675,891,1119],"anticanonical_degree":5598,"mu":[5598,5],"max_slope":[1233,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,1]],"deg":2466,"slope":[1233,1]},"verdict":"unstable","barycenter":[[-215,1244],[-135,311],[105,1244],[-215,1244],[135,622]],"kahler_einstein":false},{"id":"F.5D.0823","picard_rank":4,"rays":[[0,-1,1,0,0],[1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,-1,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,1,1,0]],"degrees":[288,401,584,584,296,584,401,288,584],"anticanonical_degree":4010,"mu":[802,1],"max_slope":[802,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":802,"slope":[802,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-576,2005],[-288,2005],[144,2005],[144,2005]],"kahler_einstein":false,"polystable":true,"splitting":[[0,2,3,4,5,7,8],[1,6]]},{"id":"F.5D.0824","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,-1,0,0],[0,0,1,1,0],[1,1,-1,0,1]],"degrees":[747,363,747,687,384,324,687,747],"anticanonical_degree":4686,"mu":[4686,5],"max_slope":[875,1],"witness":{"dim":3,"rays_in_V":[[-1,0,0,0,0],[0,0,0,0,-1],[0,-1,1,0,0],[1,1,-1,0,1]],"deg":2625,"slope":[875,1]},"verdict":"stable","barycenter":[[1475,28116],[-8765,28116],[-1085,7029],[1085,14058],[1475,28116]],"kahler_einstein":false},{"id":"F.5D.0825","picard_rank":3,"rays":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,-1,1,0,0],[0,0,-1,0,0],[0,0,1,1,0],[1,1,0,0,1]],"degrees":[752,480,752,496,272,768,496,752],"anticanonical_degree":4768,"mu":[4768,5],"max_slope":[944,1],"witness":{"dim":4,"rays_in_V":[[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,-1,1,0,0],[0,0,-1,0,0],[1,1,0,0,1]],"deg":3776,"slope":[944,1]},"verdict":"stable","barycenter":[[6,149],[-18,149],[88,447],[-44,447],[6,149]],"kahler_einstein":false},{"id":"F.5D.0826","picard_rank":3,"rays":[[0,0,-1,0,0],[-2,1,1,1,1],[0,-1,0,0,0],[1,0,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,0,-1]],"degrees":[943,943,943,1296,272,81,943,671],"anticanonical_degree":6092,"mu":[6092,5],"max_slope":[1377,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":1377,"slope":[1377,1]},"verdict":"unstable","barycenter":[[-2105,6092],[-1927,36552],[-1927,36552],[-1927,36552],[-2194,4569]],"kahler_einstein":false},{"id":"F.5D.0827","picard_rank":5,"rays":[[-1,0,0,0,0],[0,0,1,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,1,1],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,0,0,0],[1,0,0,0,0]],"degrees":[384,384,192,384,384,384,576,384,384,384],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[768,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":768,"slope":[768,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[-1,12],[1,6]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0828","picard_rank":5,"rays":[[0,0,1,0,-1],[0,-1,0,0,0],[0,0,0,0,1],[0,0,-1,0,0],[0,0,0,1,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[1,0,0,0,0],[0,1,0,0,0]],"degrees":[384,352,288,384,384,352,288,384,352,352],"anticanonical_degree":3520,"mu":[704,1],"max_slope":[704,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":704,"slope":[704,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,2,3,4,6,7],[1,9],[5,8]]},{"id":"F.5D.0829","picard_rank":4,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,-1,1,0],[0,0,1,0,1],[0,-1,0,0,0],[0,1,0,0,0],[1,0,0,0,0]],"degrees":[432,432,720,288,432,720,432,432,432],"anticanonical_degree":4320,"mu":[864,1],"max_slope":[864,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":864,"slope":[864,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[-1,4],[-1,8],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0830","picard_rank":4,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,1,0],[1,0,0,0,0],[0,0,0,-1,0],[0,1,0,0,1]],"degrees":[216,576,432,432,576,432,432,648,576],"anticanonical_degree":4320,"mu":[864,1],"max_slope":[864,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":864,"slope":[864,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[-1,12],[1,6],[0,1]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0831","picard_rank":4,"rays":[[0,0,0,1,0],[0,-1,0,0,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,1,0],[0,0,0,-1,0],[1,0,0,0,0],[0,1,0,-1,1]],"degrees":[384,544,448,400,544,448,288,400,544],"anticanonical_degree":4000,"mu":[800,1],"max_slope":[800,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":800,"slope":[800,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-2,125],[3,125],[-6,125],[-2,125]],"kahler_einstein":false,"polystable":true,"splitting":[[0,1,2,4,5,6,8],[3,7]]},{"id":"F.5D.0832","picard_rank":3,"rays":[[0,0,0,-1,0],[-1,1,1,1,0],[-1,0,0,0,0],[0,0,0,-1,1],[1,0,0,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0]],"degrees":[392,936,189,544,1125,936,544,936],"anticanonical_degree":5602,"mu":[5602,5],"max_slope":[1314,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1314,"slope":[1314,1]},"verdict":"unstable","barycenter":[[-2300,8403],[356,8403],[356,8403],[-3368,8403],[-1684,8403]],"kahler_einstein":false},{"id":"F.5D.0833","picard_rank":3,"rays":[[0,-1,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[1,0,0,0,0],[-1,0,0,0,0],[0,0,-1,1,0],[0,0,0,-1,0],[0,1,1,0,1]],"degrees":[896,896,384,512,512,512,512,896],"anticanonical_degree":5120,"mu":[1024,1],"max_slope":[1024,1],"witness":{"dim":1,"rays_in_V":[[1,0,0,0,0],[-1,0,0,0,0]],"deg":1024,"slope":[1024,1]},"verdict":"strictly semistable","barycenter":[[0,1],[1,10],[-3,10],[-3,20],[1,10]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0834","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,0,1,1]],"degrees":[848,1500,544,544,848,848,108,848],"anticanonical_degree":6088,"mu":[6088,5],"max_slope":[1608,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1608,"slope":[1608,1]},"verdict":"unstable","barycenter":[[-421,4566],[-421,4566],[-421,2283],[842,2283],[-421,4566]],"kahler_einstein":false},{"id":"F.5D.0835","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,1,1,1]],"degrees":[824,1215,216,1040,824,824,175,824],"anticanonical_degree":5942,"mu":[5942,5],"max_slope":[1390,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1390,"slope":[1390,1]},"verdict":"unstable","barycenter":[[-998,8913],[-998,8913],[1432,8913],[2560,8913],[-998,8913]],"kahler_einstein":false},{"id":"F.5D.0836","picard_rank":4,"rays":[[1,0,0,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,1,0,-1,0],[0,0,0,1,0],[0,0,1,1,0]],"degrees":[528,528,432,432,324,528,432,324,432],"anticanonical_degree":3960,"mu":[792,1],"max_slope":[792,1],"witness":{"dim":2,"rays_in_V":[[1,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0]],"deg":1584,"slope":[792,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,5],[2,3,4,6,7,8]]},{"id":"F.5D.0837","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,1,0,1]],"degrees":[760,609,240,1000,760,760,369,760],"anticanonical_degree":5258,"mu":[5258,5],"max_slope":[1109,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,0,0,1,0]],"deg":2218,"slope":[1109,1]},"verdict":"unstable","barycenter":[[-160,2629],[-160,2629],[640,2629],[192,2629],[-160,2629]],"kahler_einstein":false},{"id":"F.5D.0838","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,0,0,1]],"degrees":[768,768,512,512,768,768,256,768],"anticanonical_degree":5120,"mu":[1024,1],"max_slope":[1024,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1024,"slope":[1024,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[-1,12],[1,6],[0,1]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0839","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,1,0],[1,1,0,-1,1]],"degrees":[720,324,544,544,720,720,500,720],"anticanonical_degree":4792,"mu":[4792,5],"max_slope":[956,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,-1,0],[0,0,1,1,0],[0,0,-1,0,0],[0,0,0,1,0]],"deg":1912,"slope":[956,1]},"verdict":"stable","barycenter":[[-65,3594],[-65,3594],[65,1797],[-130,1797],[-65,3594]],"kahler_einstein":false},{"id":"F.5D.0840","picard_rank":3,"rays":[[0,1,0,0,1],[0,0,0,-1,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,-1,1,0,0],[0,0,-1,0,0],[1,0,0,1,0]],"degrees":[810,648,810,324,648,486,486,648],"anticanonical_degree":4860,"mu":[972,1],"max_slope":[972,1],"witness":{"dim":2,"rays_in_V":[[0,1,0,0,1],[0,0,0,0,-1],[0,-1,0,0,0]],"deg":1944,"slope":[972,1]},"verdict":"strictly semistable","barycenter":[[0,1],[-1,4],[-1,8],[0,1],[1,8]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0841","picard_rank":2,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[1,1,1,0,1],[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,-1,1,0]],"degrees":[1125,1125,1125,1125,500,625,625],"anticanonical_degree":6250,"mu":[1250,1],"max_slope":[1250,1],"witness":{"dim":4,"rays_in_V":[[0,-1,0,0,0],[-1,0,0,0,0],[1,1,1,0,1],[0,0,0,0,-1],[0,0,-1,0,0]],"deg":5000,"slope":[1250,1]},"verdict":"strictly semistable","barycenter":[[1,12],[1,12],[-1,3],[-1,6],[1,12]],"kahler_einstein":false,"polystable":false},{"id":"F.5D.0842","picard_rank":2,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,1,1,1,3]],"degrees":[16,4096,1360,1360,1360,1360,1360],"anticanonical_degree":10912,"mu":[10912,5],"max_slope":[4112,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":4112,"slope":[4112,1]},"verdict":"unstable","barycenter":[[-114,341],[-114,341],[-114,341],[-114,341],[190,341]],"kahler_einstein":false},{"id":"F.5D.0843","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,0],[1,1,0,1,2]],"degrees":[832,1728,640,832,832,64,640,832],"anticanonical_degree":6400,"mu":[1280,1],"max_slope":[1792,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1792,"slope":[1792,1]},"verdict":"unstable","barycenter":[[-21,100],[-21,100],[0,1],[-21,100],[21,50]],"kahler_einstein":false},{"id":"F.5D.0844","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,-1],[1,1,0,1,2]],"degrees":[704,864,640,704,704,96,640,704],"anticanonical_degree":5056,"mu":[5056,5],"max_slope":[1120,1],"witness":{"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,-1]],"deg":2240,"slope":[1120,1]},"verdict":"unstable","barycenter":[[-34,237],[-34,237],[34,237],[-34,237],[68,237]],"kahler_einstein":false},{"id":"F.5D.0845","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,1,-2,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,1]],"degrees":[96,2040,972,972,972,972,2040],"anticanonical_degree":8064,"mu":[8064,5],"max_slope":[2088,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,1]],"deg":4176,"slope":[2088,1]},"verdict":"unstable","barycenter":[[-39,112],[-39,112],[-39,56],[-39,112],[39,112]],"kahler_einstein":false},{"id":"F.5D.0846","picard_rank":3,"rays":[[-1,0,0,0,0],[0,0,0,0,-1],[0,0,-1,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,1],[0,0,1,0,0],[1,1,-1,1,1]],"degrees":[800,1040,240,800,800,240,1040,800],"anticanonical_degree":5760,"mu":[1152,1],"max_slope":[1280,1],"witness":{"deg":2560,"dim":2,"rays_in_V":[[0,0,0,0,-1],[0,0,-1,0,0],[0,0,0,0,1],[0,0,1,0,0]],"slope":[1280,1]},"verdict":"unstable","barycenter":[[-31,270],[-31,270],[-31,135],[-31,270],[31,135]],"kahler_einstein":false},{"id":"F.5D.0847","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,1,0,1,1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,1]],"degrees":[609,1500,891,891,891,891,609],"anticanonical_degree":6282,"mu":[6282,5],"max_slope":[1500,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1]],"deg":1500,"slope":[1500,1]},"verdict":"unstable","barycenter":[[-111,1396],[-111,1396],[-111,698],[-111,1396],[111,349]],"kahler_einstein":false},{"id":"F.5D.0848","picard_rank":3,"rays":[[0,-1,0,0,0],[1,0,1,0,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[0,1,0,1,1]],"degrees":[720,720,720,1536,720,96,720,720],"anticanonical_degree":5952,"mu":[5952,5],"max_slope":[1632,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1632,"slope":[1632,1]},"verdict":"unstable","barycenter":[[-4,31],[-4,31],[-4,31],[-4,31],[12,31]],"kahler_einstein":false},{"id":"F.5D.0849","picard_rank":3,"rays":[[0,-1,0,0,0],[0,1,0,1,1],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,0,-1,0],[0,0,0,0,1],[0,0,-1,0,0],[1,1,1,1,1]],"degrees":[976,288,688,1152,976,176,688,688],"anticanonical_degree":5632,"mu":[5632,5],"max_slope":[1328,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,-1],[0,0,0,0,1]],"deg":1328,"slope":[1328,1]},"verdict":"unstable","barycenter":[[-43,264],[9,88],[-43,264],[9,88],[25,88]],"kahler_einstein":false},{"id":"F.5D.0850","picard_rank":4,"rays":[[0,0,0,0,1],[0,0,0,-1,0],[0,0,-1,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,-1,0,0,0],[0,1,0,0,0],[1,0,0,1,1]],"degrees":[192,576,448,576,768,448,448,448,576],"anticanonical_degree":4480,"mu":[896,1],"max_slope":[960,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":960,"slope":[960,1]},"verdict":"unstable","barycenter":[[-1,14],[0,1],[0,1],[-1,14],[3,14]],"kahler_einstein":false},{"id":"F.5D.0851","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,0,1,0,1],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-1,1,0],[0,1,0,0,0]],"degrees":[288,936,513,936,648,648,648,513],"anticanonical_degree":5130,"mu":[1026,1],"max_slope":[1080,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,1]],"deg":2160,"slope":[1080,1]},"verdict":"unstable","barycenter":[[-32,285],[0,1],[-32,95],[-32,285],[16,95]],"kahler_einstein":false},{"id":"F.5D.0852","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,0,1,1,0],[0,1,0,0,1]],"degrees":[672,648,864,672,216,648,648,672],"anticanonical_degree":5040,"mu":[1008,1],"max_slope":[1080,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1080,"slope":[1080,1]},"verdict":"unstable","barycenter":[[-1,14],[0,1],[-1,14],[3,14],[0,1]],"kahler_einstein":false},{"id":"F.5D.0853","picard_rank":3,"rays":[[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,0,-1,0,0],[1,0,1,1,0],[0,1,0,-1,1]],"degrees":[624,624,384,624,384,624,624,624],"anticanonical_degree":4512,"mu":[4512,5],"max_slope":[880,1],"witness":{"dim":3,"rays_in_V":[[0,-1,0,0,0],[0,0,0,-1,0],[0,0,0,0,-1],[0,0,0,1,0],[0,1,0,-1,1]],"deg":2640,"slope":[880,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true},{"id":"F.5D.0854","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,-1,1,0],[0,1,1,0,1]],"degrees":[384,1152,1152,768,768,768,1152],"anticanonical_degree":6144,"mu":[6144,5],"max_slope":[1280,1],"witness":{"dim":3,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[0,1,1,0,1]],"deg":3840,"slope":[1280,1]},"verdict":"unstable","barycenter":[[-5,36],[5,36],[-5,12],[-5,36],[5,36]],"kahler_einstein":false},{"id":"F.5D.0855","picard_rank":5,"rays":[[0,0,0,1,0],[0,0,0,0,-1],[0,0,0,0,1],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[0,1,0,0,0],[0,0,1,0,0],[1,0,0,0,0]],"degrees":[384,384,384,384,384,384,384,384,384,384],"anticanonical_degree":3840,"mu":[768,1],"max_slope":[768,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":768,"slope":[768,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,5],[1,2],[3,9],[4,8],[6,7]]},{"id":"F.5D.0856","picard_rank":4,"rays":[[0,0,-1,0,0],[0,-1,0,0,0],[1,0,0,0,0],[0,0,0,0,-1],[-1,0,0,0,0],[0,0,0,-1,0],[0,0,0,1,0],[0,0,1,0,1],[0,1,0,0,0]],"degrees":[576,432,432,576,432,432,432,576,432],"anticanonical_degree":4320,"mu":[864,1],"max_slope":[864,1],"witness":{"dim":1,"rays_in_V":[[0,-1,0,0,0],[0,1,0,0,0]],"deg":864,"slope":[864,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,3,7],[1,8],[2,4],[5,6]]},{"id":"F.5D.0857","picard_rank":3,"rays":[[0,0,-1,0,0],[-1,0,0,0,0],[-1,1,1,1,0],[0,-1,0,0,0],[0,0,0,0,-1],[0,0,0,0,1],[0,0,0,-1,0],[1,0,0,0,0]],"degrees":[784,216,784,784,544,544,784,1000],"anticanonical_degree":5440,"mu":[1088,1],"max_slope":[1216,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0],[1,0,0,0,0]],"deg":1216,"slope":[1216,1]},"verdict":"unstable","barycenter":[[-81,340],[-81,1360],[-81,1360],[-81,1360],[0,1]],"kahler_einstein":false},{"id":"F.5D.0858","picard_rank":3,"rays":[[0,0,-1,0,0],[0,0,0,-1,0],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,0,-1],[1,0,0,0,0],[0,0,0,1,0],[0,1,1,0,1]],"degrees":[768,512,768,512,768,512,512,768],"anticanonical_degree":5120,"mu":[1024,1],"max_slope":[1024,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,-1,0],[0,0,0,1,0]],"deg":1024,"slope":[1024,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,2,4,7],[1,6],[3,5]]},{"id":"F.5D.0859","picard_rank":2,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,1,1,1,2]],"degrees":[81,2401,1160,1160,1160,1160,1160],"anticanonical_degree":8282,"mu":[8282,5],"max_slope":[2482,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":2482,"slope":[2482,1]},"verdict":"unstable","barycenter":[[-2192,12423],[-2192,12423],[-2192,12423],[-2192,12423],[5480,12423]],"kahler_einstein":false},{"id":"F.5D.0860","picard_rank":3,"rays":[[0,-1,0,0,0],[1,0,0,1,0],[-1,0,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,0],[0,0,0,-1,0],[0,1,0,0,1]],"degrees":[648,648,648,486,648,486,648,648],"anticanonical_degree":4860,"mu":[972,1],"max_slope":[972,1],"witness":{"dim":1,"rays_in_V":[[0,0,-1,0,0],[0,0,1,0,0]],"deg":972,"slope":[972,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,4,7],[1,2,6],[3,5]]},{"id":"F.5D.0861","picard_rank":2,"rays":[[0,0,0,0,1],[0,0,0,0,-1],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[1,1,1,1,1]],"degrees":[256,1296,1040,1040,1040,1040,1040],"anticanonical_degree":6752,"mu":[6752,5],"max_slope":[1552,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,0,1],[0,0,0,0,-1]],"deg":1552,"slope":[1552,1]},"verdict":"unstable","barycenter":[[-32,633],[-32,633],[-32,633],[-32,633],[160,633]],"kahler_einstein":false},{"id":"F.5D.0862","picard_rank":2,"rays":[[0,0,0,1,0],[0,0,0,-1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,0,-1],[1,1,1,0,1]],"degrees":[625,625,1000,1000,1000,1000,1000],"anticanonical_degree":6250,"mu":[1250,1],"max_slope":[1250,1],"witness":{"dim":1,"rays_in_V":[[0,0,0,1,0],[0,0,0,-1,0]],"deg":1250,"slope":[1250,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1],[2,3,4,5,6]]},{"id":"F.5D.0863","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[1,1,-1,1,0],[-1,0,0,0,0],[0,-1,0,0,0],[0,0,0,-1,0],[0,0,1,0,1]],"degrees":[324,1215,891,891,891,891,1215],"anticanonical_degree":6318,"mu":[6318,5],"max_slope":[1377,1],"witness":{"dim":2,"rays_in_V":[[0,0,-1,0,0],[0,0,0,0,-1],[0,0,1,0,1]],"deg":2754,"slope":[1377,1]},"verdict":"unstable","barycenter":[[-5,52],[-5,52],[-5,13],[-5,52],[5,26]],"kahler_einstein":false},{"id":"F.5D.0864","picard_rank":2,"rays":[[0,0,-1,0,0],[0,0,0,0,-1],[0,-1,0,0,0],[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,0],[0,1,1,0,1]],"degrees":[864,864,864,768,768,768,864],"anticanonical_degree":5760,"mu":[1152,1],"max_slope":[1152,1],"witness":{"dim":2,"rays_in_V":[[-1,0,0,0,0],[0,0,0,-1,0],[1,0,0,1,0]],"deg":2304,"slope":[1152,1]},"verdict":"strictly semistable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true,"polystable":true,"splitting":[[0,1,2,6],[3,4,5]]},{"id":"F.5D.0865","picard_rank":1,"rays":[[-1,0,0,0,0],[1,1,1,1,1],[0,-1,0,0,0],[0,0,-1,0,0],[0,0,0,-1,0],[0,0,0,0,-1]],"degrees":[1296,1296,1296,1296,1296,1296],"anticanonical_degree":7776,"mu":[7776,5],"max_slope":[1296,1],"witness":{"dim":1,"rays_in_V":[[-1,0,0,0,0]],"deg":1296,"slope":[1296,1]},"verdict":"stable","barycenter":[[0,1],[0,1],[0,1],[0,1],[0,1]],"kahler_einstein":true}]
